Free resolutions and marked families

Let $\mathbb{K}$ be a field and $A$ a Noetherian $\mathbb{K}$-algebra. In a paper of 2020, M. Albert, C. Bertone, M. Roggero and W. M. Seiler proved that, given a quasi-stable module $U \subset R^m$ with $R=\mathbb{K}[x_0,\dots,x_n]$, any submodule $M\subseteq (R\otimes A)^m$ generated by a marked basis over $U$ admits a special free resolution described in terms of marked bases as well, called the {\em $U$-resolution of $M$}. In this paper, we first investigate the minimality of the $U$-resolution and its structure. When $M$ is an ideal and $A=\mathbb{K}$, we show that $M$ is componentwise linear if and only if its $U$-resolution is minimal, up to a linear change of variables. Then, adopting a functorial approach to the construction of the $U$-resolution, we prove that certain functors naturally associated with the resolution are isomorphic. These isomorphisms arise from the fact that the marked basis of the $i$-th syzygy module in the $U$-resolution can be expressed in terms of the coefficients of the marked basis of $M$. Moreover, when $M$ is an ideal of depth at least 2, this correspondence can be reversed: in this case, the marked basis of $M$ itself can be written in terms of the coefficients of the marked basis of its first syzygy module.

==> anc/equations-marked-schemes.m2 <==
------------------------------------
-- EQUATIONS OF THE MARKED SCHEME --
------------------------------------
restart
KK = QQ;
R = KK[x_3,x_2,x_1,x_0,MonomialOrder=>{Position=>Up,Weights=>{9,5,3,1}}];
gensCoeffWeights = {6, 8, 8, 10, 12, 12, 14, 16, 2, 4, 4, 6, 8, 8, 10, 12, 2, 2, 4,
                    4, 4, 6, 6, 8, 8, 10, 12, 2, 2, 4, 4, 4, 6, 6, 8, 8, 10, 12};
ringC = KK[Variables=>38,VariableBaseName=>"C",Degrees=>gensCoeffWeights,MonomialOrder=>{Weights => gensCoeffWeights,RevLex}];
CR = ringC[options R,Join=>false,DegreeMap => x -> 0];

markedSet = {x_3^2+C_0*x_3*x_1+C_1*x_2^2+C_2*x_3*x_0+C_3*x_2*x_1+C_4*x_1^2+C_5*x_2*x_0+C_6*x_1*x_0+C_7*x_0^2,
             x_3*x_2+C_8*x_3*x_1+C_9*x_2^2+C_10*x_3*x_0+C_11*x_2*x_1+C_12*x_1^2+C_13*x_2*x_0+C_14*x_1*x_0+C_15*x_0^2,
             x_2^3+C_16*x_2^2*x_1+C_17*x_3*x_1*x_0+C_18*x_2*x_1^2+C_19*x_2^2*x_0+C_20*x_3*x_0^2+C_21*x_1^3+C_22*x_2*x_1*x_0+C_23*x_1^2*x_0+C_24*x_2*x_0^2+C_25*x_1*x_0^2+C_26*x_0^3,
             x_3*x_1^2+C_27*x_2^2*x_1+C_28*x_3*x_1*x_0+C_29*x_2*x_1^2+C_30*x_2^2*x_0+C_31*x_3*x_0^2+C_32*x_1^3+C_33*x_2*x_1*x_0+C_34*x_1^2*x_0+C_35*x_2*x_0^2+C_36*x_1*x_0^2+C_37*x_0^3};
netList markedSet

markedScheme = ideal(C_29-C_16*C_27-C_9+C_8*C_27,
                     C_20*C_27+C_17*C_30-C_17*C_27*C_28,
		     C_32-C_18*C_27-C_11+C_8*C_16*C_27+C_8*C_9-C_8^2*C_27,
		     C_33-C_19*C_27+C_17*C_27^2-C_16*C_30+C_10*C_27-C_9*C_28+C_8*C_30,
		     C_18*C_27^2+2*C_11*C_27+C_9^2-2*C_8*C_16*C_27^2-4*C_8*C_9*C_27+3*C_8^2*C_27^2+C_1-C_0*C_27,
		     C_20*C_30-C_17*C_27*C_31,
		     C_21*C_27+C_12-C_8*C_18*C_27-C_8*C_11+C_8^2*C_16*C_27+C_8^2*C_9-C_8^3*C_27,
		     C_34-C_22*C_27-C_18*C_30+C_16*C_17*C_27^2-C_13-C_11*C_28+C_10*C_16*C_27+C_9*C_17*C_27+C_9*C_10+C_8*C_19*C_27-2*C_8*C_17*C_27^2+C_8*C_16*C_30-2*C_8*C_10*C_27+C_8*C_9*C_28-C_8^2*C_30,
		     C_35-C_19*C_30+C_17*C_27*C_30+C_10*C_30-C_9*C_31,
		     C_12*C_27+2*C_9*C_11-C_9^2*C_16-C_8*C_11*C_27-C_8*C_9^2+C_8^2*C_9*C_27+C_3-C_1*C_16+C_1*C_8-C_0*C_9,
		     C_14-C_12*C_28-C_10*C_11+C_9^2*C_17-C_8*C_13+C_8*C_11*C_28+2*C_8*C_9*C_10-C_8^2*C_9*C_28+C_1*C_17,
		     C_22*C_27^2+2*C_18*C_27*C_30-C_16*C_17*C_27^3+2*C_13*C_27+2*C_11*C_30+2*C_11*C_27*C_28-2*C_10*C_16*C_27^2-C_9*C_17*C_27^2-4*C_9*C_10*C_27+2*C_9^2*C_28-2*C_8*C_19*C_27^2+3*C_8*C_17*C_27^3-4*C_8*C_16*C_27*C_30+6*C_8*C_10*C_27^2-4*C_8*C_9*C_30-4*C_8*C_9*C_27*C_28+6*C_8^2*C_27*C_30-C_2*C_27+2*C_1*C_28-C_0*C_30-C_0*C_27*C_28,
		     C_23*C_27+C_21*C_30+2*C_12*C_28+C_11*C_17*C_27-C_10*C_18*C_27-C_8*C_22*C_27-C_8*C_18*C_30-2*C_8*C_11*C_28+2*C_8*C_10*C_16*C_27-2*C_8*C_9*C_17*C_27+C_8^2*C_19*C_27+C_8^2*C_16*C_30-3*C_8^2*C_10*C_27+2*C_8^2*C_9*C_28-C_8^3*C_30-C_0*C_17*C_27,
		     C_24*C_27+C_22*C_30-C_22*C_27*C_28-C_18*C_28*C_30-C_18*C_27*C_31+C_18*C_27*C_28^2-C_17*C_19*C_27^2+C_17^2*C_27^3-C_16*C_17*C_27*C_30+C_16*C_17*C_27^2*C_28-2*C_10*C_19*C_27+3*C_10*C_17*C_27^2-2*C_10*C_16*C_30+2*C_10*C_16*C_27*C_28+3*C_10^2*C_27-2*C_8*C_19*C_30+2*C_8*C_19*C_27*C_28+3*C_8*C_17*C_27*C_30-3*C_8*C_17*C_27^2*C_28+2*C_8*C_16*C_28*C_30+2*C_8*C_16*C_27*C_31-2*C_8*C_16*C_27*C_28^2+6*C_8*C_10*C_30-6*C_8*C_10*C_27*C_28-3*C_8^2*C_28*C_30-3*C_8^2*C_27*C_31+3*C_8^2*C_27*C_28^2,
		     C_25-C_23*C_28-C_21*C_31+C_21*C_28^2+C_13*C_17+C_11*C_20-C_11*C_17*C_28-C_10*C_22+C_10*C_18*C_28+C_10^2*C_16-2*C_9*C_10*C_17-C_8*C_24+C_8*C_22*C_28+C_8*C_18*C_31-C_8*C_18*C_28^2+2*C_8*C_10*C_19-2*C_8*C_10*C_16*C_28-3*C_8*C_10^2-2*C_8*C_9*C_20+2*C_8*C_9*C_17*C_28-C_8^2*C_19*C_28-C_8^2*C_16*C_31+C_8^2*C_16*C_28^2+3*C_8^2*C_10*C_28+C_8^3*C_31-C_8^3*C_28^2-C_2*C_17-C_0*C_20+C_0*C_17*C_28,
		     C_36-C_22*C_27*C_28-C_18*C_28*C_30-C_18*C_27*C_31+C_18*C_27*C_28^2+C_16*C_17*C_27^2*C_28-C_13*C_28-C_11*C_31-C_10*C_19*C_27+C_10*C_17*C_27^2-C_10*C_16*C_30+2*C_10*C_16*C_27*C_28+2*C_10^2*C_27+C_9*C_17*C_27*C_28+C_9*C_10*C_28-C_8*C_19*C_30+2*C_8*C_19*C_27*C_28+C_8*C_17*C_27*C_30-3*C_8*C_17*C_27^2*C_28+2*C_8*C_16*C_28*C_30+2*C_8*C_16*C_27*C_31-2*C_8*C_16*C_27*C_28^2+4*C_8*C_10*C_30-6*C_8*C_10*C_27*C_28+C_8*C_9*C_31-3*C_8^2*C_28*C_30-3*C_8^2*C_27*C_31+3*C_8^2*C_27*C_28^2,
		     C_11^2+2*C_9*C_12-2*C_9*C_11*C_16-C_9^2*C_18+C_9^2*C_16^2+C_4-C_3*C_16+2*C_3*C_8-C_1*C_18+C_1*C_16^2-2*C_1*C_8*C_16+C_1*C_8^2-C_0*C_11+C_0*C_9*C_16-C_0*C_8*C_9,
		     C_12*C_30+2*C_9*C_13-C_9^2*C_19-C_9^2*C_10-C_8*C_11*C_30+C_8^2*C_9*C_30+C_5-C_2*C_9-C_1*C_19+C_1*C_10,
		     C_15-C_12*C_31-C_10*C_13+C_9*C_10^2+C_9^2*C_20+C_8*C_11*C_31-C_8^2*C_9*C_31+C_1*C_20,
		     C_22*C_27*C_30+C_18*C_30^2-C_18*C_27*C_28*C_30-C_16*C_17*C_27^2*C_30+2*C_13*C_30-2*C_10*C_16*C_27*C_30-C_9*C_17*C_27*C_30-4*C_9*C_10*C_30+C_9^2*C_31-2*C_8*C_19*C_27*C_30+3*C_8*C_17*C_27^2*C_30-2*C_8*C_16*C_30^2+2*C_8*C_16*C_27*C_28*C_30+6*C_8*C_10*C_27*C_30+3*C_8^2*C_30^2-3*C_8^2*C_27*C_28*C_30-C_2*C_30+C_1*C_31,
		     C_23*C_30-C_21*C_28*C_30+C_12*C_31+C_11*C_17*C_30-C_10*C_18*C_30-C_8*C_22*C_30+C_8*C_18*C_28*C_30-C_8*C_11*C_31+2*C_8*C_10*C_16*C_30-2*C_8*C_9*C_17*C_30+C_8^2*C_19*C_30-C_8^2*C_16*C_28*C_30-3*C_8^2*C_10*C_30+C_8^2*C_9*C_31+C_8^3*C_28*C_30-C_0*C_17*C_30,
		     C_24*C_30-C_22*C_27*C_31-C_18*C_30*C_31+C_18*C_27*C_28*C_31-C_17*C_19*C_27*C_30+C_17^2*C_27^2*C_30+C_16*C_17*C_27^2*C_31-2*C_10*C_19*C_30+3*C_10*C_17*C_27*C_30+2*C_10*C_16*C_27*C_31+3*C_10^2*C_30+2*C_8*C_19*C_27*C_31-3*C_8*C_17*C_27^2*C_31+2*C_8*C_16*C_30*C_31-2*C_8*C_16*C_27*C_28*C_31-6*C_8*C_10*C_27*C_31-3*C_8^2*C_30*C_31+3*C_8^2*C_27*C_28*C_31,
		     C_26-C_23*C_31+C_21*C_28*C_31+C_13*C_20-C_11*C_17*C_31-C_10*C_24+C_10*C_18*C_31+C_10^2*C_19-C_10^3-2*C_9*C_10*C_20+C_8*C_22*C_31-C_8*C_18*C_28*C_31-2*C_8*C_10*C_16*C_31+2*C_8*C_9*C_17*C_31-C_8^2*C_19*C_31+C_8^2*C_16*C_28*C_31+3*C_8^2*C_10*C_31-C_8^3*C_28*C_31-C_2*C_20+C_0*C_17*C_31,
		     C_37-C_22*C_27*C_31-C_18*C_30*C_31+C_18*C_27*C_28*C_31+C_16*C_17*C_27^2*C_31-C_13*C_31-C_10*C_19*C_30+C_10*C_17*C_27*C_30+2*C_10*C_16*C_27*C_31+2*C_10^2*C_30+C_9*C_17*C_27*C_31+C_9*C_10*C_31+2*C_8*C_19*C_27*C_31-3*C_8*C_17*C_27^2*C_31+2*C_8*C_16*C_30*C_31-2*C_8*C_16*C_27*C_28*C_31-6*C_8*C_10*C_27*C_31-3*C_8^2*C_30*C_31+3*C_8^2*C_27*C_28*C_31,
		     2*C_11*C_13-2*C_9*C_13*C_16+2*C_9*C_12*C_28-2*C_9*C_11*C_19+2*C_9*C_11*C_17*C_27+2*C_9*C_10*C_11-C_9^2*C_22+2*C_9^2*C_16*C_19-C_9^2*C_16*C_17*C_27-C_9^3*C_17+2*C_8*C_9*C_13-2*C_8*C_9*C_11*C_28-C_8*C_9^2*C_17*C_27-4*C_8*C_9^2*C_10+2*C_8^2*C_9^2*C_28+C_6-C_5*C_16+2*C_5*C_8-C_3*C_19+C_3*C_17*C_27+2*C_3*C_10-C_2*C_11+C_2*C_9*C_16-C_2*C_8*C_9-C_1*C_22+2*C_1*C_16*C_19-C_1*C_16*C_17*C_27-2*C_1*C_10*C_16-C_1*C_9*C_17-2*C_1*C_8*C_19+C_1*C_8*C_17*C_27+2*C_1*C_8*C_10-C_0*C_13+C_0*C_9*C_19-C_0*C_9*C_17*C_27-C_0*C_9*C_10,
                     C_13^2-2*C_9*C_13*C_19+2*C_9*C_12*C_31+2*C_9*C_11*C_17*C_30+2*C_9*C_10*C_13-C_9^2*C_24+C_9^2*C_19^2-C_9^2*C_16*C_17*C_30-2*C_9^2*C_10^2-C_9^3*C_20-2*C_8*C_9*C_11*C_31-C_8*C_9^2*C_17*C_30+2*C_8^2*C_9^2*C_31+C_7-C_5*C_19+2*C_5*C_10+C_3*C_17*C_30-C_2*C_13+C_2*C_9*C_19-C_2*C_9*C_10-C_1*C_24+C_1*C_19^2-C_1*C_16*C_17*C_30-2*C_1*C_10*C_19+C_1*C_10^2-C_1*C_9*C_20+C_1*C_8*C_17*C_30-C_0*C_9*C_17*C_30)

		 
-------------------------------------------
-- EQUATIONS OF THE MARKED SYZYGY SCHEME --
-------------------------------------------
restart
KK = QQ;
R = KK[x_3,x_2,x_1,x_0,MonomialOrder=>{Position=>Up,Weights=>{9,5,3,1}}];
gensCoeffWeights = {6, 8, 8, 10, 12, 12, 14, 16, 2, 4, 4, 6, 8, 8, 10, 12, 2, 2, 4,
                    4, 4, 6, 6, 8, 8, 10, 12, 2, 2, 4, 4, 4, 6, 6, 8, 8, 10, 12};
ringC = KK[Variables=>38,VariableBaseName=>"C",Degrees=>gensCoeffWeights,MonomialOrder=>{Weights => gensCoeffWeights,RevLex}];
syz1CoeffWeights = {0, 2, 4, 4, 6, 8, 8, 8, 0, 0, 0, 0, 2, 4, 0, 2, 4, 4, 6, 8, 4, 6, 8, 6, 8, 0,
                    0, 0, 0, 2, 4, 0, 2, 4, 4, 6, 8, 0, 6, 8, 6, 8, 0, 0, 0, 0, 2, 4, 2, 4, 2, 4};
ringB = KK[Variables=>52,VariableBaseName=>"B",Degrees=>syz1CoeffWeights,MonomialOrder=>{Weights => syz1CoeffWeights}];

ringCB = ringC**ringB;
CBR = ringCB[options R,Join=>false,DegreeMap => x -> 0];

markedSetGens = matrix{{x_3^2+C_0*x_3*x_1+C_1*x_2^2+C_2*x_3*x_0+C_3*x_2*x_1+C_4*x_1^2+C_5*x_2*x_0+C_6*x_1*x_0+C_7*x_0^2,
                 x_3*x_2+C_8*x_3*x_1+C_9*x_2^2+C_10*x_3*x_0+C_11*x_2*x_1+C_12*x_1^2+C_13*x_2*x_0+C_14*x_1*x_0+C_15*x_0^2,
		 x_2^3+C_16*x_2^2*x_1+C_17*x_3*x_1*x_0+C_18*x_2*x_1^2+C_19*x_2^2*x_0+C_20*x_3*x_0^2+C_21*x_1^3+C_22*x_2*x_1*x_0+C_23*x_1^2*x_0+C_24*x_2*x_0^2+C_25*x_1*x_0^2+C_26*x_0^3,
		 x_3*x_1^2+C_27*x_2^2*x_1+C_28*x_3*x_1*x_0+C_29*x_2*x_1^2+C_30*x_2^2*x_0+C_31*x_3*x_0^2+C_32*x_1^3+C_33*x_2*x_1*x_0+C_34*x_1^2*x_0+C_35*x_2*x_0^2+C_36*x_1*x_0^2+C_37*x_0^3}}

markedSetFirstSyzygies = matrix {{B_0*x_2+B_1*x_1+B_2*x_0, B_8*x_2^2+B_9*x_2*x_1+B_10*x_1^2+B_11*x_2*x_0+B_12*x_1*x_0+B_13*x_0^2, B_25*x_2^2+B_26*x_2*x_1+B_27*x_1^2+B_28*x_2*x_0+B_29*x_1*x_0+B_30*x_0^2,
      B_42*x_1^2+B_43*x_1*x_0+B_44*x_0^2}, {x_3+B_3*x_2+B_4*x_1+B_5*x_0, B_14*x_2^2+B_15*x_2*x_1+B_16*x_1^2+B_17*x_2*x_0+B_18*x_1*x_0+B_19*x_0^2,
      B_31*x_2^2+B_32*x_2*x_1+B_33*x_1^2+B_34*x_2*x_0+B_35*x_1*x_0+B_36*x_0^2, B_45*x_1^2+B_46*x_1*x_0+B_47*x_0^2}, {B_6, x_3+B_20*x_2+B_21*x_1+B_22*x_0, B_37*x_2+B_38*x_1+B_39*x_0, B_48*x_1+B_49*x_0},
      {B_7, B_23*x_1+B_24*x_0, x_3+B_40*x_1+B_41*x_0, x_2+B_50*x_1+B_51*x_0}}

exactenss = markedSetGens*markedSetFirstSyzygies;

markedSyzygyScheme = ideal for t in (flatten for e in flatten entries exactenss list terms e) list leadCoefficient t


-----------------------------------------------
-- EQUATIONS OF THE MARKED RESOLUTION SCHEME --
-----------------------------------------------
restart
KK = QQ;
R = KK[x_3,x_2,x_1,x_0,MonomialOrder=>{Position=>Up,Weights=>{9,5,3,1}}];
gensCoeffWeights = {6, 8, 8, 10, 12, 12, 14, 16, 2, 4, 4, 6, 8, 8, 10, 12, 2, 2, 4,
                    4, 4, 6, 6, 8, 8, 10, 12, 2, 2, 4, 4, 4, 6, 6, 8, 8, 10, 12};
ringC = KK[Variables=>38,VariableBaseName=>"C",Degrees=>gensCoeffWeights,MonomialOrder=>{Weights => gensCoeffWeights,RevLex}];
syz1CoeffWeights = {0, 2, 4, 4, 6, 8, 8, 8, 0, 0, 0, 0, 2, 4, 0, 2, 4, 4, 6, 8, 4, 6, 8, 6, 8, 0,
                    0, 0, 0, 2, 4, 0, 2, 4, 4, 6, 8, 0, 6, 8, 6, 8, 0, 0, 0, 0, 2, 4, 2, 4, 2, 4};
ringB = KK[Variables=>52,VariableBaseName=>"B",Degrees=>syz1CoeffWeights,MonomialOrder=>{Weights => syz1CoeffWeights}];
syz2CoeffWeights = {0, 0, 0, 0, 2, 4, 0, 2, 4, 0, 2, 4, 0, 6, 8};
ringA = KK[Variables=>15,VariableBaseName=>"A",Degrees=>syz2CoeffWeights,MonomialOrder=>{Weights => syz2CoeffWeights}];

ringCBA = ringC**ringB**ringA;
CBAR = ringCBA[options R,Join=>false,DegreeMap => x -> 0];

markedSetGens = matrix{{x_3^2+C_0*x_3*x_1+C_1*x_2^2+C_2*x_3*x_0+C_3*x_2*x_1+C_4*x_1^2+C_5*x_2*x_0+C_6*x_1*x_0+C_7*x_0^2,
                 x_3*x_2+C_8*x_3*x_1+C_9*x_2^2+C_10*x_3*x_0+C_11*x_2*x_1+C_12*x_1^2+C_13*x_2*x_0+C_14*x_1*x_0+C_15*x_0^2,
		 x_2^3+C_16*x_2^2*x_1+C_17*x_3*x_1*x_0+C_18*x_2*x_1^2+C_19*x_2^2*x_0+C_20*x_3*x_0^2+C_21*x_1^3+C_22*x_2*x_1*x_0+C_23*x_1^2*x_0+C_24*x_2*x_0^2+C_25*x_1*x_0^2+C_26*x_0^3,
		 x_3*x_1^2+C_27*x_2^2*x_1+C_28*x_3*x_1*x_0+C_29*x_2*x_1^2+C_30*x_2^2*x_0+C_31*x_3*x_0^2+C_32*x_1^3+C_33*x_2*x_1*x_0+C_34*x_1^2*x_0+C_35*x_2*x_0^2+C_36*x_1*x_0^2+C_37*x_0^3}}

markedSetFirstSyzygies = matrix {{B_0*x_2+B_1*x_1+B_2*x_0, B_8*x_2^2+B_9*x_2*x_1+B_10*x_1^2+B_11*x_2*x_0+B_12*x_1*x_0+B_13*x_0^2, B_25*x_2^2+B_26*x_2*x_1+B_27*x_1^2+B_28*x_2*x_0+B_29*x_1*x_0+B_30*x_0^2,
      B_42*x_1^2+B_43*x_1*x_0+B_44*x_0^2}, {x_3+B_3*x_2+B_4*x_1+B_5*x_0, B_14*x_2^2+B_15*x_2*x_1+B_16*x_1^2+B_17*x_2*x_0+B_18*x_1*x_0+B_19*x_0^2,
      B_31*x_2^2+B_32*x_2*x_1+B_33*x_1^2+B_34*x_2*x_0+B_35*x_1*x_0+B_36*x_0^2, B_45*x_1^2+B_46*x_1*x_0+B_47*x_0^2}, {B_6, x_3+B_20*x_2+B_21*x_1+B_22*x_0, B_37*x_2+B_38*x_1+B_39*x_0, B_48*x_1+B_49*x_0},
      {B_7, B_23*x_1+B_24*x_0, x_3+B_40*x_1+B_41*x_0, x_2+B_50*x_1+B_51*x_0}}

markedSetSecondSyzygies = matrix {{A_0*x_2^2+A_1*x_2*x_1+A_2*x_1^2+A_3*x_2*x_0+A_4*x_1*x_0+A_5*x_0^2}, {A_6*x_2+A_7*x_1+A_8*x_0}, {A_9*x_2+A_10*x_1+A_11*x_0}, {x_3+A_12*x_2+A_13*x_1+A_14*x_0}}

exactenssI = markedSetGens*markedSetFirstSyzygies;
exactenssII = markedSetFirstSyzygies*markedSetSecondSyzygies;

markedResolutionScheme = ideal for t in (flatten for e in (flatten entries exactenssI) | (flatten entries exactenssII) list terms e) list leadCoefficient t


==> anc/example-base.m2 <==
restart
KK = QQ;
R = KK[x_3,x_2,x_1,x_0,MonomialOrder=>{Position=>Up,Weights=>{9,5,3,1}}];

----------- Stable ideal and stable modules ---------
J = ideal(x_3^2,x_3*x_2,x_2^3,x_3*x_1^2)
hilbertPolynomial (J, Projective => false)
S1 = syz gens J; S1 = S1_{0,1,3,2}
U1 = leadTerm S1, S1
S2 = syz S1;
U2 = leadTerm S2, S2

----------------------------------------------------
-- PARAMETRIZATION OF THE FAMILY OF MARKED BASES  --
----------------------------------------------------
lexR = KK[gens R,MonomialOrder=>{Position=>Up,Lex}]; --auxiliary ring
-- parameter space for the family of ideals
gensCoeffWeights = {6, 8, 8, 10, 12, 12, 14, 16, 2, 4, 4, 6, 8, 8, 10, 12, 2, 2, 4,
                    4, 4, 6, 6, 8, 8, 10, 12, 2, 2, 4, 4, 4, 6, 6, 8, 8, 10, 12};
ringC = KK[Variables=>38,VariableBaseName=>"C",Degrees=>gensCoeffWeights,MonomialOrder=>{Weights => gensCoeffWeights}];
CR = ringC[options R,Join=>false,DegreeMap => x -> 0];
genericGens = {};
k = 0;
for g in J_* do (
    Q = rsort flatten entries sub(basis(first degree g,R/J),R);
    genericGens = append(genericGens, sub(g,CR) + sum (for q in Q list ringC_k*sub(q,CR) do k=k+1));
)
netList J_*, netList genericGens

-- parameter space for the family of first syzygy matrix
syz1CoeffWeights = {0, 2, 4, 4, 6, 8, 8, 8, 0, 0, 0, 0, 2, 4, 0, 2, 4, 4, 6, 8, 4, 6, 8, 6, 8, 0,
                    0, 0, 0, 2, 4, 0, 2, 4, 4, 6, 8, 0, 6, 8, 6, 8, 0, 0, 0, 0, 2, 4, 2, 4, 2, 4};
ringB = KK[Variables=>52,VariableBaseName=>"B",Degrees=>syz1CoeffWeights,MonomialOrder=>{Weights => syz1CoeffWeights}];
BR = ringB[options R,Join=>false,DegreeMap => x -> 0];
genericS1 = mutableMatrix(BR,numRows U1,numColumns U1);
Js = for i from 0 to 3 list trim ideal U1^{i};
pos = {1,2,3,3};
DU1 = degrees U1;
k = 0;
for j from 0 to numColumns U1 - 1  do (
    for i from 0 to 3 do (
	d = first (DU1#1#j - DU1#0#i);
	Q = rsort flatten entries sub(basis(d,R/Js#i),R);
	Q = select(Q, b -> sub(b,lexR) < sub(U1_(pos#j,j),lexR));
	genericS1_(i,j) = sum (for q in Q list ringB_k*sub(q,BR) do k=k+1);
    );
)
U1, genericS1 = map(BR^(-DU1#0),BR^(-DU1#1),matrix genericS1 + sub(U1,BR))

-- parameter space for the family of second syzygy matrix
syz2CoeffWeights = {0, 0, 0, 0, 2, 4, 0, 2, 4, 0, 2, 4, 0, 6, 8};
ringA = KK[Variables=>15,VariableBaseName=>"A",Degrees=>syz2CoeffWeights,MonomialOrder=>{Weights => syz2CoeffWeights}];
AR = ringA[options R,Join=>false,DegreeMap => x -> 0];
genericS2 = mutableMatrix(AR,numRows U2,numColumns U2);
Js = for i from 0 to 3 list trim ideal U2^{i}
DU2 = degrees U2;
k = 0;
for i from 0 to 3 do (
    d = first (DU2#1#0 - DU2#0#i);
    Q = rsort flatten entries sub(basis(d,R/Js#i),R);
    Q = select(Q, b -> sub(b,lexR) < sub(U2_(3,0),lexR));
    genericS2_(i,0) = sum (for q in Q list ringA_k*sub(q,AR) do k=k+1);
);
U2, genericS2 = map(AR^(-DU2#0),AR^(-DU2#1),matrix genericS2 + sub(U2,AR))


---------------------------------------------
-- MARKED RESOLUTION/SYZYGY FUNCTOR/SCHEME --
---------------------------------------------
ringABC = ringA**ringB**ringC;
ABCR = ringABC[options R,Join=>false,DegreeMap => x -> 0];

matrixGens = sub(matrix {genericGens},ABCR)
matrixFirstSyz =  sub(genericS1,ABCR)
matrixSecondSyz =  sub(genericS2,ABCR)

-- imposing exactness
firstPart = flatten entries (matrixGens*matrixFirstSyz);
equations1 = rsort flatten for p in firstPart list for t in terms p list leadCoefficient t;
#equations1

secondPart = flatten entries (matrixFirstSyz*matrixSecondSyz);
equations2 = rsort flatten for p in secondPart list for t in terms p list leadCoefficient t;
#equations2

-- equations of the marked resolution scheme
MFres = ideal (equations1 | equations2);
numgens MFres

-- equations of the marked syzygy scheme
MFsyz = ideal (equations1);
numgens MFsyz


------------------------------------------------------------------------------------
-- CONSTRUCTION OF THE PROJECTION ON THE FIRST FACTOR (parameter space of ideals) --
------------------------------------------------------------------------------------
ABCLex = KK[rsort gens ringA | rsort gens ringB | rsort gens ringC,MonomialOrder=>Lex];
ABCLexR = ABCLex[options R,Join=>false,DegreeMap => x -> 0];

equations2' = sort for e in equations2 list sub(e,ABCLex);
constantValues2 = select(equations2', e -> sub(leadMonomial e,ringB) != 0_ringB); -- look for easy simplifications
substB = for e in constantValues2 list leadMonomial e => (leadCoefficient e)^(-1)*(leadTerm e - e)
equations2' = sort delete(0_ABCLex,for e in equations2' list sub(e,substB));

-- writing coefficients As in terms of coefficients Bs
substA = {};
while (i = position(equations2', e -> sub(leadMonomial e,ringA) != 0_ringA and
	first degree sub(e-leadTerm e,ringA) < 1)) =!= null do (
    newSub = leadMonomial (equations2'#i) => (leadCoefficient (equations2'#i))^(-1)*(leadTerm (equations2'#i) - equations2'#i);
    substA = append(substA,newSub);
    equations2' = sort delete(0_ABCLex,for p in equations2' list sub(p,newSub));
)
#substA == numgens ringA
netList substA
matrixSecondSyzProj1 = sub(sub(matrixSecondSyz,ABCLexR),substA)

equations1' = sort for e in equations1 list sub(e,ABCLex);
constantValues1 = select(equations1', e -> sub(leadMonomial e,ringB) != 0_ringB and first degree (e - leadTerm e) < 1); -- look for easy simplifications
substB = unique (substB | for e in constantValues1 list leadMonomial e => (leadCoefficient e)^(-1)*(leadTerm e - e))
equations1' = sort delete(0_ABCLex,for e in equations1' list sub(e,substB));
-- writing coefficients Bs in terms of coefficients Cs
while (i = position(equations1', e -> sub(leadMonomial e,ringB) != 0_ringB and
           first degree sub(e-leadTerm e,ringB) < 1)) =!= null do (
    newSub = leadMonomial (equations1'#i) => (leadCoefficient (equations1'#i))^(-1)*(leadTerm (equations1'#i) - equations1'#i);
    substB = append(substB,newSub);
    equations1' = sort delete(0_ABCLex,for p in equations1' list sub(p,newSub));
)
#substB == numgens ringB
netList substB

matrixGensProj1 = sub(matrixGens,ABCLexR)
matrixFirstSyzProj1 = sub(sub(matrixFirstSyz,ABCLexR),substB)
matrixSecondSyzProj1 = sub(matrixSecondSyzProj1,substB)

-- equations of the marked scheme embeddend in the parameter space of the family of ideals
MFfirstFactor = ideal equations1'; -- equations that guarantee the exactness of the resolution
numgens MFfirstFactor
-- check that the complex is exact at the first step
checkIdeal = ideal flatten for e in flatten entries (matrixGensProj1*matrixFirstSyzProj1) list for t in terms e list leadCoefficient t;
MFfirstFactor == checkIdeal


------------------------------------------------------------------------------------------------
-- CONSTRUCTION OF PROJECTION ON THE SECOND FACTOR (parameter space of first syzygy matrices) --
------------------------------------------------------------------------------------------------
ACBLex = QQ[rsort gens ringA | rsort gens ringC | rsort gens ringB,MonomialOrder=>Lex];
ACBLexR = ACBLex[options R,Join=>false,DegreeMap => x -> 0];

equations2' = sort for e in equations2 list sub(e,ACBLex);
constantValues2 = select(equations2', e -> sub(leadMonomial e,ringB) != 0_ringB); -- look for simplifications
substB = for e in constantValues2 list leadMonomial e => (leadCoefficient e)^(-1)*(leadTerm e - e)
equations2' = sort delete(0_ACBLex,for e in equations2' list sub(e,substB));

-- writing coefficients As in terms of coefficients Bs
substA = {};
while (i = position(equations2', e -> sub(leadMonomial e,ringA) != 0_ringA and
	first degree sub(e-leadTerm e,ringA) < 1)) =!= null do (
    newSub = leadMonomial (equations2'#i) => (leadCoefficient (equations2'#i))^(-1)*(leadTerm (equations2'#i) - equations2'#i);
    substA = append(substA,newSub);
    equations2' = sort delete(0_ACBLex,for p in equations2' list sub(p,newSub));
)
#substA == numgens ringA
netList substA
matrixSecondSyzProj2 = sub(sub(matrixSecondSyz,ACBLexR),substA)

equations1' = sort for e in equations1 list sub(e,ACBLex);
constantValues1 = select(equations1', e -> sub(leadMonomial e,ringB) != 0_ringB and first degree (e - leadTerm e) < 1); -- look for simplifications
substB = unique (substB | for e in constantValues1 list leadMonomial e => (leadCoefficient e)^(-1)*(leadTerm e - e))
equations1' = sort delete(0_ACBLex,for e in equations1' list sub(e,substB));

-- writing coefficients Cs in terms of coefficients Bs
substC = {};
while  (i = position(equations1', e -> sub(leadMonomial e,ringC) != 0_ringC and
	first degree sub(e-leadTerm e,ringC) < 1)) =!= null do (
    newSub = leadMonomial (equations1'#i) => (leadCoefficient (equations1'#i))^(-1)*(leadTerm (equations1'#i) - equations1'#i);
    substC = append(substC,newSub);
    equations1' = sort delete(0_ACBLex,for p in equations1' list sub(p,newSub));
)
#substC == numgens ringC
netList substC

matrixGensProj2 = sub(sub(matrixGens,ACBLexR),substC)
matrixFirstSyzProj2 = sub(sub(matrixFirstSyz,ACBLexR),substB)
matrixSecondSyzProj2 = sub(matrixSecondSyzProj2,substB)

-- equations of the marked scheme embeddend in the parameter space of the family of first syzygy matrix
MFsecondFactor = ideal (equations1' | equations2' | constantValues2 | constantValues1);
numgens MFsecondFactor
-- check that the complex is exact at the first step
checkIdeal = ideal flatten for e in flatten entries (matrixGensProj2*matrixFirstSyzProj2) list for t in terms e list leadCoefficient t;
MFsecondFactor == (checkIdeal + ideal( constantValues2 | constantValues1) )


---------------------------------------------------------------------------------------------------------
-- RATIONAL PARAMETRIZATION OF A SINGLE IRREDUCIBLE COMPONENT (with the embedding in the first factor) --
---------------------------------------------------------------------------------------------------------
ringClex = KK[rsort gens ringC,MonomialOrder=>Lex]; -- helps in elimiation of variables
ringClexR = ringClex[options R,Join=>false,DegreeMap=> x-> 0];

MFideal = sub(MFfirstFactor,ringClex);
G0 = sub(matrixGensProj1,ringClexR);
G1 = sub(matrixFirstSyzProj1,ringClexR);
G2 = sub(matrixSecondSyzProj1,ringClexR);


---------- first irreducible component (plane cubic + two points) ----------
-- resolution minimal:  C_1+C_9^2 = 0, -C_12+C_11C_8-C_9C_8^2 = 0
-- Harthsorne-Rao module non-artinian, Hilbert function (1,2,2,2,...): C_27 = 0, C_30 = 0
idealC1 = trim (MFideal + ideal( C_1+C_9^2, -C_12+C_11*C_8-C_9*C_8^2, C_27, C_30));
minimalEquationsC1 = {};
eqC1 = sort idealC1_*;
elimPar1 = {};
while (p = position(eqC1, e -> first degree leadTerm e == 1)) =!= null do (
    minimalEquationsC1 = append(minimalEquationsC1, eqC1#p);
    elimPar1 = append(elimPar1,leadMonomial (eqC1#p) => (leadCoefficient (eqC1#p))^-1*(leadTerm (eqC1#p) - (eqC1#p)));
    
    eqC1 = sort unique delete(0_ringClex,for e in eqC1 list sub(e,elimPar1#-1));
);
#minimalEquationsC1,#eqC1
idealC1 = ideal minimalEquationsC1;
G0comp1 = sub(G0,elimPar1)
G1comp1 = sub(G1,elimPar1)
G2comp1 = sub(G2,elimPar1)
dimC1 = dim idealC1

---------- second irreducible component (twisted cubic + one point) ----------
-- resolution non-minimal: C_1+C_9^2 != 0 or -C_12+C_11C_8-C_9C_8^2 != 0
V = {G2_(0,0),G2_(1,0)*x_1,G2_(1,0)*x_0}
MV = matrix for v in V list for g in {x_1^2,x_1*x_0,x_0^2} list leadCoefficient (v//g)
det MV
-- Harthsorne-Rao module non-artinian, Hilbert function (1,1,1,1,...): C_31*C_27^2+C_30^2-C_30*C_28*C_27 = 0, C_27 != 0 and C_30 != 0
notZero = {C_1+C_9^2,-C_12+C_11*C_8-C_9*C_8^2,C_27,C_30};
idealC2 = trim (MFideal + ideal(det MV));
F = frac(KK[cc_1,cc_12,c_27,c_30]);
FClex = F[gens ringClex,Join=>false,DegreeMap=> x-> 0,MonomialOrder=>Lex];
FClexR = FClex[options R,Join=>false,DegreeMap=> x-> 0];
idealC2 = trim (sub(idealC2,FClex) + ideal(sub(C_1+C_9^2,FClex)-cc_1,sub(-C_12+C_11*C_8-C_9*C_8^2,FClex)-cc_12,sub(C_27,FClex)-c_27,sub(C_30,FClex)-c_30));
minimalEquationsC2 = {};
eqC2 = sort idealC2_*;
elimPar2 = {};
while (p = position(eqC2, e -> first degree leadTerm e == 1)) =!= null do (
    minimalEquationsC2 = append(minimalEquationsC2, eqC2#p);
    elimPar2 = append(elimPar2,leadMonomial (eqC2#p) => (leadCoefficient (eqC2#p))^-1*(leadTerm (eqC2#p) - (eqC2#p)));
    
    eqC2 = sort unique delete(0_FClex,for e in eqC2 list sub(e,elimPar2#-1));
);
#minimalEquationsC2,#eqC2
idealC2 = ideal minimalEquationsC2
idealC2 = trim sub(idealC2,{c_30=>C_30,cc_1=>C_1+C_9^2,cc_12=>-C_12+C_11*C_8-C_9*C_8^2})
G0comp1 = sub(sub(sub(G0,FClexR),elimPar2),{c_30=>C_30,cc_1=>C_1+C_9^2,cc_12=>-C_12+C_11*C_8-C_9*C_8^2})
G1comp1 = sub(sub(sub(G1,FClexR),elimPar2),{c_30=>C_30,cc_1=>C_1+C_9^2,cc_12=>-C_12+C_11*C_8-C_9*C_8^2})
G2comp1 = sub(sub(sub(G2,FClexR),elimPar2),{c_30=>C_30,cc_1=>C_1+C_9^2,cc_12=>-C_12+C_11*C_8-C_9*C_8^2})
dimC2 = dim idealC2 + 1 -- the remaining invertible parameter c_27=C_27

---------- third irreducible component (plane conic + line) ----------
-- resolution minimal: C_1+C_9^2 = 0 and -C_12+C_11C_8-C_9C_8^2 = 0
-- Harthsorne-Rao module artinian: C_27 != 0, C_30 != 0,  C_31*C_27^2+C_30^2-C_30*C_28*C_27 != 0
use ringClex;
idealC3 = trim (MFideal + ideal(C_1+C_9^2,-C_12+C_11*C_8-C_9*C_8^2));
notZero = {C_27, C_30, det MV};
F = frac(KK[c_27,c_30,cc]);
FClex = F[gens ringClex,Join=>false,DegreeMap=> x-> 0,MonomialOrder=>Lex];
FClexR = FClex[options R,Join=>false,DegreeMap=> x-> 0];
idealC3 = trim (sub(idealC3,FClex) + ideal(sub(C_27,FClex)-c_27,sub(C_30,FClex)-c_30,sub(det MV,FClex)-cc));
minimalEquationsC3 = {};
eqC3 = sort idealC3_*;
elimPar3 = {};
while (p = position(eqC3, e -> first degree leadTerm e == 1)) =!= null do (
    minimalEquationsC3 = append(minimalEquationsC3, eqC3#p);
    elimPar3 = append(elimPar3,leadMonomial (eqC3#p) => (leadCoefficient (eqC3#p))^-1*(leadTerm (eqC3#p) - (eqC3#p)));
    
    eqC3 = sort unique delete(0_FClex,for e in eqC3 list sub(e,elimPar3#-1));
);
#minimalEquationsC3,#eqC3
idealC3 = ideal minimalEquationsC3
idealC3 = sub(idealC3,{c_30=>C_30,cc=>sub(det MV,FClex)})
G0comp3 = sub(sub(sub(G0,FClexR),elimPar3),{c_30=>C_30,cc=>sub(det MV,FClex)})
G1comp3 = sub(sub(sub(G1,FClexR),elimPar3),{c_30=>C_30,cc=>sub(det MV,FClex)})
G2comp3 = sub(sub(sub(G2,FClexR),elimPar3),{c_30=>C_30,cc=>sub(det MV,FClex)})
dimC3 = dim idealC3 + 1 -- the remaining invertible parameter c_27=C_27


----------------------------------------------------------------------------------------------------------
-- RATIONAL PARAMETRIZATION OF A SINGLE IRREDUCIBLE COMPONENT (with the embedding in the second factor) --
----------------------------------------------------------------------------------------------------------
ringBlex = KK[rsort gens ringB,MonomialOrder=>Lex]; -- helps in elimiation of variables
ringBlexR = ringBlex[options R,Join=>false,DegreeMap=> x-> 0];

MFideal = sub(MFsecondFactor,ringBlex);
G0 = sub(matrixGensProj2,ringBlexR);
G1 = sub(matrixFirstSyzProj2,ringBlexR);
G2 = sub(matrixSecondSyzProj2,ringBlexR);

---------- first irreducible component (plane cubic + two points) ----------
-- resolution minimal: B_6 = 0, B_7 = 0
-- Harthsorne-Rao module non-artinian, Hilbert function (1,2,2,2,...): B_48 = 0, B_49 = 0
idealC1 = trim (MFideal + ideal(B_6,B_7,B_48,B_49));
minimalEquationsC1 = {};
eqC1 = sort idealC1_*;
elimPar1 = {};
while (p = position(eqC1, e -> first degree leadTerm e == 1)) =!= null do (
    minimalEquationsC1 = append(minimalEquationsC1, eqC1#p);
    elimPar1 = append(elimPar1,leadMonomial (eqC1#p) => (leadCoefficient (eqC1#p))^-1*(leadTerm (eqC1#p) - (eqC1#p)));
    
    eqC1 = sort unique delete(0_ringBlex,for e in eqC1 list sub(e,elimPar1#-1));
);
#minimalEquationsC1,#eqC1
idealC1 = ideal minimalEquationsC1;
G0comp1 = sub(G0,elimPar1)
G1comp1 = sub(G1,elimPar1)
G2comp1 = sub(G2,elimPar1)
dimC1 = dim idealC1

---------- second irreducible component (twisted cubic + one point) ----------
-- resolution non-minimal: B_6 != 0 or B_7 != 0
V = {G2_(0,0),G2_(1,0)*x_1,G2_(1,0)*x_0}
MV = matrix for v in V list for g in {x_1^2,x_1*x_0,x_0^2} list leadCoefficient (v//g)
det MV
-- Harthsorne-Rao module non-artinian, Hilbert function (1,1,1,1,...):  -B_47*B_48^2+B_49^2+B_49*B_46*B_48 = 0, B_48 != 0 and B_49 != 0
notZero = {B_6,B_7,B_48,B_49};
idealC2 = trim (MFideal + ideal(det MV));
F = frac(KK[b_6,b_7,b_48,b_49]);
FBlex = F[gens ringBlex,Join=>false,DegreeMap=> x-> 0,MonomialOrder=>Lex];
FBlexR = FBlex[options R,Join=>false,DegreeMap=> x-> 0];
idealC2 = trim (sub(idealC2,FBlex) + ideal(sub(B_6,FBlex)-b_6,sub(B_7,FBlex)-b_7,sub(B_48,FBlex)-b_48,sub(B_49,FBlex)-b_49))
minimalEquationsC2 = {};
eqC2 = sort idealC2_*;
elimPar2 = {};
while (p = position(eqC2, e -> first degree leadTerm e == 1)) =!= null do (
    minimalEquationsC2 = append(minimalEquationsC2, eqC2#p);
    elimPar2 = append(elimPar2,leadMonomial (eqC2#p) => (leadCoefficient (eqC2#p))^-1*(leadTerm (eqC2#p) - (eqC2#p)));
    
    eqC2 = sort unique delete(0_FBlex,for e in eqC2 list sub(e,elimPar2#-1));
);
#minimalEquationsC2,#eqC2
idealC2 = ideal minimalEquationsC2;
idealC2 = trim sub(idealC2,{b_6=>B_6,b_7=>B_7,b_49=>B_49})

G0comp1 = sub(sub(sub(G0,FBlexR),elimPar2),{b_6=>B_6,b_7=>B_7,b_49=>B_49})
G1comp1 = sub(sub(sub(G1,FBlexR),elimPar2),{b_6=>B_6,b_7=>B_7,b_49=>B_49})
G2comp1 = sub(sub(sub(G2,FBlexR),elimPar2),{b_6=>B_6,b_7=>B_7,b_49=>B_49})
dimC2 = dim idealC2 + 1 -- the remaining invertible parameter b_48=B_48


---------- third irreducible component (plane conic + line) ----------
-- resolution minimal: B_6 = 0, B_7 = 0
-- Harthsorne-Rao module artinian: B_49 != 0, B_48 != 0, -B_47*B_48^2+B_49^2+B_49*B_46*B_48 != 0
use ringBlex;
idealC3 = trim (MFideal + ideal(B_6,B_7));
notZero = {B_48, B_49, det MV};
F = frac(KK[b_48,b_49,bb]);
FBlex = F[gens ringBlex,Join=>false,DegreeMap=> x-> 0,MonomialOrder=>Lex];
FBlexR = FBlex[options R,Join=>false,DegreeMap=> x-> 0];
idealC3 = trim (sub(idealC3,FBlex) + ideal(sub(B_48,FBlex)-b_48,sub(B_49,FBlex)-b_49,sub(det MV,FBlex)-bb));
minimalEquationsC3 = {};
eqC3 = sort idealC3_*;
elimPar3 = {};
while (p = position(eqC3, e -> first degree leadTerm e == 1)) =!= null do (
    minimalEquationsC3 = append(minimalEquationsC3, eqC3#p);
    elimPar3 = append(elimPar3,leadMonomial (eqC3#p) => (leadCoefficient (eqC3#p))^-1*(leadTerm (eqC3#p) - (eqC3#p)));
    
    eqC3 = sort unique delete(0_FBlex,for e in eqC3 list sub(e,elimPar3#-1));
);
#minimalEquationsC3,#eqC3
idealC3 = ideal minimalEquationsC3
idealC3 = trim sub(idealC3,{b_49=>B_49, bb=> -B_47*B_48^2+B_49^2+B_49*B_46*B_48})
idealC3 = sub(idealC3,{b_48=>B_48})

G0comp3 = sub(sub(sub(sub(G0,FBlexR),elimPar3),{b_49=>B_49, bb=> -B_47*B_48^2+B_49^2+B_49*B_46*B_48}),b_48=>B_48)
G1comp3 = sub(sub(sub(sub(G1,FBlexR),elimPar3),{b_49=>B_49, bb=> -B_47*B_48^2+B_49^2+B_49*B_46*B_48}),b_48=>B_48)
G2comp3 = sub(sub(sub(sub(G2,FBlexR),elimPar3),{b_49=>B_49, bb=> -B_47*B_48^2+B_49^2+B_49*B_46*B_48}),b_48=>B_48)
dimC3 = dim idealC3


==> anc/examples-curves-each-component.m2 <==
restart
KK = QQ;
R = KK[x_3,x_2,x_1,x_0,MonomialOrder=>{Position=>Up,Weights=>{9,5,3,1}}];

-----------------------------------------------------------------------
-- EXAMPLES OF 1-DIMENSIONAL SCHEMES FROM EACH IRREDUCIBLE COMPONENT --
-----------------------------------------------------------------------

----------- Stable ideal and stable modules ---------
J = ideal(x_3^2,x_3*x_2,x_2^3,x_3*x_1^2)
hilbertPolynomial (J, Projective => false)
S1 = syz gens J; S1 = S1_{0,1,3,2}
U1 = leadTerm S1, S1
S2 = syz S1;
U2 = leadTerm S2, S2

---------- first irreducible component (plane cubic + two points) ----------
-- dimension of the component:  18  two points => 3 + 3, plane cubic => 3 (plane) + 9 (cubic)
curve1 = ideal (x_3^2 - x_3*x_0,
                x_3*x_2 + x_3*x_0,
		x_2^3 + x_1^3 - x_3*x_1*x_0+2*x_3*x_0^2 - x_0^3,
		x_3*x_1^2 - x_3*x_0^2)
netList J_*,netList curve1_*
hilbertPolynomial (curve1, Projective => false)
degree curve1, genus curve1
primaryDecomposition curve1
for piece in oo list hilbertPolynomial(piece,Projective=>false)

-- verifying smoothness (dimension of the tangent space)
dimTScomp1 = hilbertFunction(0,Hom(curve1,R/curve1)) 

-- J-marked resolution
curve1S1 = syz gens curve1;
curve1S1 = curve1S1_{0,1,3,2}*matrix{{1,0,0,0},{0,-1,0,0},{0,0,1,0},{0,0,0,1}};
U1, curve1S1
curve1S2 = gens gb syz curve1S1;
U2, curve1S2

-- Hartshorne-Rao module
dualHRmoduleCurve1 = coker transpose curve1S2
dim dualHRmoduleCurve1, for t from -6 to 10 list hilbertFunction(t,dualHRmoduleCurve1)


---------- second irreducible component (twisted cubic + one point) ----------
-- dimension of the component:  15  twisted cubic => 4*3 , one point => 3
curve2 = ideal (x_3^2 + x_2^2 - x_3*x_1 - x_2*x_0,
                x_3*x_2 - x_1*x_0,
		x_2^3 - x_2^2*x_0 + x_3*x_1*x_0-x_1^2*x_0,
		x_3*x_1^2 - x_2^2*x_1)
netList J_*,netList curve2_*
hilbertPolynomial (curve2, Projective => false)
degree curve2, genus curve2
primaryDecomposition curve2
for piece in oo list hilbertPolynomial(piece,Projective=>false)

-- verifying smoothness (dimension of the tangent space)
dimTScomp2 = hilbertFunction(0,Hom(curve2,R/curve2))

-- J-marked resolution
curve2S1 = syz gens curve2;
curve2S1 = curve2S1_{0,1,3,2}*matrix{{1,x_3,0,0},{0,-1,0,0},{0,0,1,0},{0,0,0,1}};
curve2S1 = curve2S1*matrix{{1,0,0,x_1},{0,1,0,0},{0,0,1,0},{0,0,0,1}};
U1, curve2S1
curve2S2 = gens gb syz curve2S1;
U2, curve2S2

-- Hartshorne-Rao module
dualHRmoduleCurve2 = coker transpose curve2S2
dim dualHRmoduleCurve2, for t from -6 to 10 list hilbertFunction(t,dualHRmoduleCurve2)


---------- third irreducible component (plane conic + line) ----------
-- dimension of the component:  12  line => 4, plane conic: 3 (plane) + 5 (conic)
curve3 = ideal (x_3^2 + x_3*x_0,
                x_3*x_2 - x_3*x_0,
		x_2^3 - x_2*x_1^2 - x_2^2*x_0 + x_1^2*x_0 + x_2*x_0^2 - x_0^3,
		x_3*x_1^2 - x_2^2*x_0 - 2*x_3*x_0^2 + x_1^2*x_0-x_0^3)
netList J_*,netList curve3_*
hilbertPolynomial (curve3, Projective => false)
degree curve3, genus curve3
primaryDecomposition curve3
for piece in oo list hilbertPolynomial(piece,Projective=>false)

-- verifying smoothness (dimension of the tangent space)
dimTScomp3 = hilbertFunction(0,Hom(curve3,R/curve3)) -- dim tangent space 

-- J-marked resolution
curve3S1 = syz gens curve3;
curve3S1 = curve3S1_{0,1,3,2};
U1, curve3S1
curve3S2 = gens gb syz curve3S1;
U2, curve3S2

-- Hartshorne-Rao module
dualHRmoduleCurve3 = coker transpose curve3S2
dim dualHRmoduleCurve3, for t from -6 to 10 list hilbertFunction(t,dualHRmoduleCurve3)


==> anc/projectionFirstFactor-curves-P3.m2 <==
restart
KK = QQ;
R = KK[x_3,x_2,x_1,x_0,MonomialOrder=>{Position=>Up,Weights=>{9,5,3,1}}];
gensCoeffWeights = {16, 14, 12, 12, 12, 12, 12, 10, 10, 10, 10, 8, 8, 8, 8, 8, 8, 8,
                    8, 6, 6, 6, 6, 6, 6, 4, 4, 4, 4, 4, 4, 4, 4, 2, 2, 2, 2, 2};
ringC = KK[C_7, C_6, C_37, C_26, C_15, C_5, C_4, C_36, C_25, C_14, C_3, C_35, C_34, C_24, C_23, C_13, C_12, C_2, C_1, C_33, C_32, C_22, C_21, C_11, C_0, C_31, C_30, C_29, C_20, C_19, C_18, C_10, C_9, C_28, C_27, C_17, C_16, C_8,
           Degrees=>gensCoeffWeights,MonomialOrder=>{Weights => gensCoeffWeights,Lex}];
 
firstSyzCoeffWeights = {8, 8, 8, 8, 8, 8, 8, 8, 8, 6, 6, 6, 6, 6, 6, 6, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4,
                        4, 4, 2, 2, 2, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0};
ringB = KK[B_5, B_6, B_7, B_19, B_22, B_24, B_36, B_39, B_41, B_4, B_18, B_21, B_23, B_35, B_38, B_40, B_2, B_3, B_13, B_16, B_17, B_20, B_30, B_33, B_34, B_47, B_49, B_51, B_1, B_12, B_15, B_29, B_32, B_46, B_48, B_50, B_0, B_8, B_9, B_10, B_11, B_14, B_25, B_26, B_27, B_28, B_31, B_37, B_42, B_43, B_44, B_45,
           Degrees=>firstSyzCoeffWeights,MonomialOrder=>{Weights => firstSyzCoeffWeights,Lex}];

secondSyzCoeffWeights = {8, 6, 4, 4, 4, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0};
ringA = KK[A_14, A_13, A_5, A_8, A_11, A_4, A_7, A_10, A_0, A_1, A_2, A_3, A_6, A_9, A_12,
           Degrees=>secondSyzCoeffWeights,MonomialOrder=>{Weights => secondSyzCoeffWeights}];

ringCBA = ringC**ringB**ringA;
CBAR = ringCBA[options R,Join=>false,DegreeMap => x -> 0];

markedSetGens = matrix{{x_3^2+C_0*x_3*x_1+C_1*x_2^2+C_2*x_3*x_0+C_3*x_2*x_1+C_4*x_1^2+C_5*x_2*x_0+C_6*x_1*x_0+C_7*x_0^2,
                 x_3*x_2+C_8*x_3*x_1+C_9*x_2^2+C_10*x_3*x_0+C_11*x_2*x_1+C_12*x_1^2+C_13*x_2*x_0+C_14*x_1*x_0+C_15*x_0^2,
		 x_2^3+C_16*x_2^2*x_1+C_17*x_3*x_1*x_0+C_18*x_2*x_1^2+C_19*x_2^2*x_0+C_20*x_3*x_0^2+C_21*x_1^3+C_22*x_2*x_1*x_0+C_23*x_1^2*x_0+C_24*x_2*x_0^2+C_25*x_1*x_0^2+C_26*x_0^3,
		 x_3*x_1^2+C_27*x_2^2*x_1+C_28*x_3*x_1*x_0+C_29*x_2*x_1^2+C_30*x_2^2*x_0+C_31*x_3*x_0^2+C_32*x_1^3+C_33*x_2*x_1*x_0+C_34*x_1^2*x_0+C_35*x_2*x_0^2+C_36*x_1*x_0^2+C_37*x_0^3}}

markedSetFirstSyzygies = matrix {{B_0*x_2+B_1*x_1+B_2*x_0, B_8*x_2^2+B_9*x_2*x_1+B_10*x_1^2+B_11*x_2*x_0+B_12*x_1*x_0+B_13*x_0^2, B_25*x_2^2+B_26*x_2*x_1+B_27*x_1^2+B_28*x_2*x_0+B_29*x_1*x_0+B_30*x_0^2,
      B_42*x_1^2+B_43*x_1*x_0+B_44*x_0^2}, {x_3+B_3*x_2+B_4*x_1+B_5*x_0, B_14*x_2^2+B_15*x_2*x_1+B_16*x_1^2+B_17*x_2*x_0+B_18*x_1*x_0+B_19*x_0^2,
      B_31*x_2^2+B_32*x_2*x_1+B_33*x_1^2+B_34*x_2*x_0+B_35*x_1*x_0+B_36*x_0^2, B_45*x_1^2+B_46*x_1*x_0+B_47*x_0^2}, {B_6, x_3+B_20*x_2+B_21*x_1+B_22*x_0, B_37*x_2+B_38*x_1+B_39*x_0, B_48*x_1+B_49*x_0},
      {B_7, B_23*x_1+B_24*x_0, x_3+B_40*x_1+B_41*x_0, x_2+B_50*x_1+B_51*x_0}}

markedSetSecondSyzygies = matrix {{A_0*x_2^2+A_1*x_2*x_1+A_2*x_1^2+A_3*x_2*x_0+A_4*x_1*x_0+A_5*x_0^2}, {A_6*x_2+A_7*x_1+A_8*x_0}, {A_9*x_2+A_10*x_1+A_11*x_0}, {x_3+A_12*x_2+A_13*x_1+A_14*x_0}}

projectionSubstitutions = {A_9 => -1,
                           A_6 => 0,
			   A_3 => 0,
			   A_2 => 1,
			   A_1 => 0,
			   A_0 => 0,
			   A_12 => 0,
			   A_10 => -C_8,
			   A_7 => C_27,
                           A_4 => C_28,
			   A_11 => -C_10-C_17*C_27,
			   A_8 => C_30,
			   A_5 => C_31,
			   A_13 => C_0-C_32+C_29*C_8-C_8^2*C_27,
			   A_14 => C_2-C_34+C_32*C_28+C_33*C_8-C_9*C_17*C_27+C_10*C_29-2*C_10*C_8*C_27-C_29*C_8*C_28-C_30*C_8^2+C_8^2*C_27*C_28,
			   B_44 => 0,
			   B_43 => 0,
			   B_42 => 0,
			   B_45 => -1,
			   B_31 => 0,
			   B_28 => 0,
			   B_27 => -1,
			   B_26 => 0,
			   B_25 => 0,
			   B_14 => -1,
			   B_11 => 0,
			   B_10 => 0,
			   B_9 => 0,
			   B_8 => 0,
			   B_0 => -1,
			   B_37 => 0,
			   B_50 => C_8,
			   B_48 => -C_27,
			   B_46 => -C_28,
			   B_32 => -C_27,
			   B_29 => -C_28,
			   B_15 => C_8-C_16,
			   B_12 => -C_17,
			   B_1 => -C_8,
			   B_51 => C_10+C_17*C_27,
			   B_49 => -C_30,
			   B_47 => -C_31,
			   B_34 => -C_30,
			   B_33 => -C_29+C_8*C_27,
			   B_30 => -C_31,
			   B_20 => C_9,
			   B_17 => C_10-C_19,
			   B_16 => -C_18-C_8^2+C_8*C_16,
			   B_13 => -C_20,
			   B_3 => -C_9,
			   B_2 => -C_10,
			   B_40 => C_0-C_32+C_29*C_8-C_8^2*C_27,
			   B_38 => C_9*C_27,
			   B_35 => -C_33+C_10*C_27+C_30*C_8,
			   B_23 => -C_21+C_18*C_8+C_8^3-C_8^2*C_16,
			   B_21 => C_11-C_9*C_8,
			   B_18 => -C_22-C_9*C_17-2*C_10*C_8+C_10*C_16+C_19*C_8,
			   B_4 => C_0-C_11+C_9*C_8,
			   B_41 => C_2-C_34+C_32*C_28+C_33*C_8-C_9*C_17*C_27+C_10*C_29-2*C_10*C_8*C_27-C_29*C_8*C_28-C_30*C_8^2+C_8^2*C_27*C_28,
			   B_39 => C_9*C_30,
			   B_36 => -C_35+C_10*C_30,
			   B_24 => -C_23+C_0*C_17-C_11*C_17+C_21*C_28+C_22*C_8+2*C_9*C_8*C_17+C_10*C_18+3*C_10*C_8^2-2*C_10*C_8*C_16-C_18*C_8*C_28-C_19*C_8^2-C_8^3*C_28+C_8^2*C_16*C_28,
			   B_22 => C_13-C_9*C_10,
			   B_19 => -C_24-C_9*C_20-C_10^2+C_10*C_19,
			   B_7 => -C_12+C_11*C_8-C_9*C_8^2,
			   B_6 => C_1+C_9^2,
			   B_5 => C_2-C_13+C_9*C_10}
markedSetFirstSyzygies = sub(markedSetFirstSyzygies,projectionSubstitutions)
markedSetSecondSyzygies = sub(markedSetSecondSyzygies,projectionSubstitutions)

use ringC;
markedScheme = ideal(-C_20*C_27-C_30*C_17+C_17*C_27*C_28,
                     -C_20*C_30+C_31*C_17*C_27,
		     -C_9+C_29+C_8*C_27-C_16*C_27,
		     C_33-C_9*C_28+C_10*C_27-C_19*C_27+C_30*C_8-C_30*C_16+C_17*C_27^2,
		     -C_11+C_32-C_18*C_27+C_29*C_8,
		     C_35-C_9*C_31+C_10*C_30-C_19*C_30+C_30*C_17*C_27,
		     -C_13+C_34-C_11*C_28-C_22*C_27+C_33*C_8+C_10*C_29-C_18*C_30+C_29*C_17*C_27,
		     -C_12-C_21*C_27+C_32*C_8,
		     -C_12+C_11*C_8-C_21*C_27-C_9*C_8^2+C_18*C_8*C_27+C_8^3*C_27-C_8^2*C_16*C_27,
		     C_12*C_8-C_12*C_16-C_11*C_8^2+C_11*C_8*C_16+C_21*C_9-C_21*C_29-C_9*C_18*C_8+C_18*C_29*C_8+C_29*C_8^3-C_29*C_8^2*C_16,
		     -C_12*C_18-C_12*C_8^2+C_12*C_8*C_16+C_11*C_21-C_21*C_32-C_21*C_9*C_8+C_32*C_18*C_8+C_32*C_8^3-C_32*C_8^2*C_16,
		     -C_1+C_0*C_27-C_11*C_27-C_32*C_27-C_9*C_29+C_9*C_8*C_27+C_9*C_16*C_27+C_29*C_8*C_27-C_8^2*C_27^2,
		     -C_1*C_28+C_2*C_27-C_13*C_27-C_34*C_27+C_0*C_30-C_11*C_30-C_32*C_30+C_32*C_27*C_28-C_33*C_9+C_33*C_8*C_27+C_9*C_10*C_27+C_9*C_19*C_27+C_9*C_30*C_8+C_9*C_30*C_16-C_9*C_17*C_27^2+C_10*C_29*C_27-2*C_10*C_8*C_27^2+C_29*C_30*C_8-C_29*C_8*C_27*C_28-2*C_30*C_8^2*C_27+C_8^2*C_27^2*C_28,
		     -C_1*C_31+C_2*C_30-C_13*C_30-C_34*C_30-C_35*C_9+C_32*C_30*C_28+C_33*C_30*C_8+C_9*C_10*C_30+C_9*C_19*C_30-C_9*C_30*C_17*C_27+C_10*C_29*C_30-2*C_10*C_30*C_8*C_27-C_29*C_30*C_8*C_28-C_30^2*C_8^2+C_30*C_8^2*C_27*C_28,
		     C_36-C_34*C_28-C_35*C_8-C_32*C_31+C_32*C_28^2-C_33*C_10+C_33*C_8*C_28+C_9*C_20*C_27+C_9*C_30*C_17-C_9*C_17*C_27*C_28+C_10^2*C_27+C_10*C_29*C_28+2*C_10*C_30*C_8-2*C_10*C_8*C_27*C_28+C_29*C_31*C_8-C_29*C_8*C_28^2-C_30*C_8^2*C_28-C_31*C_8^2*C_27+C_8^2*C_27*C_28^2,
		     C_36-C_13*C_28-C_24*C_27+C_35*C_8-C_11*C_31-C_22*C_30+C_33*C_10+C_33*C_17*C_27,
		     C_25-C_2*C_17+C_13*C_17-C_23*C_28-C_24*C_8-C_0*C_20+C_0*C_17*C_28+C_11*C_20-C_11*C_17*C_28-C_21*C_31+C_21*C_28^2-C_22*C_10+C_22*C_8*C_28-2*C_9*C_10*C_17-2*C_9*C_20*C_8+2*C_9*C_8*C_17*C_28-3*C_10^2*C_8+C_10^2*C_16+C_10*C_18*C_28+2*C_10*C_19*C_8+3*C_10*C_8^2*C_28-2*C_10*C_8*C_16*C_28+C_18*C_31*C_8-C_18*C_8*C_28^2-C_19*C_8^2*C_28+C_31*C_8^3-C_31*C_8^2*C_16-C_8^3*C_28^2+C_8^2*C_16*C_28^2,
		     -C_14-C_12*C_28-C_23*C_27+C_34*C_8-C_21*C_30+C_32*C_10+C_32*C_17*C_27,
		     -C_14-C_1*C_17+C_13*C_8-C_23*C_27+C_0*C_17*C_27+C_11*C_10-C_11*C_17*C_27-C_21*C_30+C_21*C_27*C_28+C_22*C_8*C_27-C_9^2*C_17-2*C_9*C_10*C_8+2*C_9*C_8*C_17*C_27+C_10*C_18*C_27+3*C_10*C_8^2*C_27-2*C_10*C_8*C_16*C_27+C_18*C_30*C_8-C_18*C_8*C_27*C_28-C_19*C_8^2*C_27+C_30*C_8^3-C_30*C_8^2*C_16-C_8^3*C_27*C_28+C_8^2*C_16*C_27*C_28,
		     C_14+C_1*C_17-C_12*C_28-C_13*C_8-C_11*C_10+C_11*C_8*C_28+C_9^2*C_17+2*C_9*C_10*C_8-C_9*C_8^2*C_28,
		     -C_3-C_12*C_27+C_0*C_29-C_11*C_29+C_11*C_8*C_27-C_32*C_29+C_9*C_18*C_27+C_29^2*C_8-C_29*C_8^2*C_27,
		     -C_3-C_1*C_8+C_1*C_16-C_12*C_27+C_0*C_9-2*C_11*C_9+C_11*C_8*C_27+C_9^2*C_8+C_9^2*C_16-C_9*C_8^2*C_27,
		     -C_3*C_17+C_14*C_8-C_14*C_16+C_12*C_10-C_12*C_19-C_13*C_8^2+C_13*C_8*C_16+C_23*C_9-C_23*C_29+C_0*C_29*C_17-C_11*C_9*C_17-2*C_11*C_10*C_8+C_11*C_10*C_16+C_11*C_19*C_8-C_11*C_29*C_17-C_21*C_33+C_21*C_29*C_28-C_22*C_9*C_8+C_22*C_29*C_8+C_33*C_18*C_8+C_33*C_8^3-C_33*C_8^2*C_16-C_9*C_10*C_18+2*C_9*C_29*C_8*C_17+C_10*C_18*C_29+3*C_10*C_29*C_8^2-2*C_10*C_29*C_8*C_16-C_18*C_29*C_8*C_28-C_19*C_29*C_8^2-C_29*C_8^3*C_28+C_29*C_8^2*C_16*C_28,
		     C_37-C_34*C_31-C_35*C_10+C_32*C_31*C_28+C_33*C_31*C_8+C_9*C_20*C_30-C_9*C_31*C_17*C_27+C_10^2*C_30+C_10*C_29*C_31-2*C_10*C_31*C_8*C_27-C_29*C_31*C_8*C_28-C_30*C_31*C_8^2+C_31*C_8^2*C_27*C_28,
		     C_37-C_13*C_31-C_24*C_30+C_35*C_10+C_35*C_17*C_27,
		     C_26-C_2*C_20+C_13*C_20-C_23*C_31-C_24*C_10+C_0*C_31*C_17-C_11*C_31*C_17+C_21*C_31*C_28+C_22*C_31*C_8-2*C_9*C_10*C_20+2*C_9*C_31*C_8*C_17-C_10^3+C_10^2*C_19+C_10*C_18*C_31+3*C_10*C_31*C_8^2-2*C_10*C_31*C_8*C_16-C_18*C_31*C_8*C_28-C_19*C_31*C_8^2-C_31*C_8^3*C_28+C_31*C_8^2*C_16*C_28,
		     -C_15-C_1*C_20+C_13*C_10-C_23*C_30+C_0*C_30*C_17-C_11*C_30*C_17+C_21*C_30*C_28+C_22*C_30*C_8-C_9^2*C_20-C_9*C_10^2+2*C_9*C_30*C_8*C_17+C_10*C_18*C_30+3*C_10*C_30*C_8^2-2*C_10*C_30*C_8*C_16-C_18*C_30*C_8*C_28-C_19*C_30*C_8^2-C_30*C_8^3*C_28+C_30*C_8^2*C_16*C_28,
		     -C_15-C_14*C_28-C_25*C_27+C_36*C_8-C_12*C_31-C_23*C_30+C_34*C_10+C_34*C_17*C_27,
		     C_15+C_1*C_20-C_12*C_31-C_13*C_10+C_11*C_31*C_8+C_9^2*C_20+C_9*C_10^2-C_9*C_31*C_8^2,
		     -C_15*C_28-C_26*C_27+C_37*C_8-C_14*C_31-C_25*C_30+C_36*C_10+C_36*C_17*C_27,
		     -C_15*C_31-C_26*C_30+C_37*C_10+C_37*C_17*C_27,
		     -C_5-C_1*C_10+C_1*C_19+C_2*C_9-C_12*C_30-2*C_13*C_9+C_11*C_30*C_8+C_9^2*C_10+C_9^2*C_19-C_9*C_30*C_8^2,
		     -C_5-C_3*C_28-C_14*C_27+C_2*C_29-C_12*C_30-C_13*C_29+C_13*C_8*C_27-C_34*C_29+C_0*C_33-C_11*C_33+C_11*C_10*C_27+C_11*C_30*C_8+C_22*C_9*C_27-C_32*C_33+C_32*C_29*C_28+2*C_33*C_29*C_8-C_33*C_8^2*C_27+C_9*C_18*C_30-C_9*C_29*C_17*C_27+C_10*C_29^2-2*C_10*C_29*C_8*C_27-C_29^2*C_8*C_28-C_29*C_30*C_8^2+C_29*C_8^2*C_27*C_28,
		     -C_5*C_28-C_15*C_27-C_3*C_31-C_14*C_30+C_2*C_33-C_13*C_33+C_13*C_10*C_27+C_13*C_30*C_8+C_24*C_9*C_27-C_34*C_33+C_35*C_0-C_35*C_11-C_35*C_32+C_35*C_29*C_8-C_35*C_8^2*C_27+C_11*C_10*C_30+C_22*C_9*C_30+C_32*C_33*C_28+C_33^2*C_8-C_33*C_9*C_17*C_27+C_33*C_10*C_29-2*C_33*C_10*C_8*C_27-C_33*C_29*C_8*C_28-C_33*C_30*C_8^2+C_33*C_8^2*C_27*C_28,
		     -C_5*C_17+C_15*C_8-C_15*C_16-C_3*C_20+C_14*C_10-C_14*C_19+C_25*C_9-C_13*C_9*C_17-2*C_13*C_10*C_8+C_13*C_10*C_16+C_13*C_19*C_8-C_23*C_33-C_24*C_9*C_8-C_35*C_21+C_35*C_18*C_8+C_35*C_8^3-C_35*C_8^2*C_16+C_0*C_33*C_17-C_11*C_33*C_17-C_11*C_9*C_20-C_11*C_10^2+C_11*C_10*C_19+C_21*C_33*C_28+C_22*C_33*C_8-C_22*C_9*C_10+2*C_33*C_9*C_8*C_17+C_33*C_10*C_18+3*C_33*C_10*C_8^2-2*C_33*C_10*C_8*C_16-C_33*C_18*C_8*C_28-C_33*C_19*C_8^2-C_33*C_8^3*C_28+C_33*C_8^2*C_16*C_28,
		     -C_5*C_31-C_15*C_30+C_2*C_35-C_13*C_35+C_13*C_10*C_30+C_24*C_9*C_30-C_34*C_35+C_35*C_32*C_28+C_35*C_33*C_8-C_35*C_9*C_17*C_27+C_35*C_10*C_29-2*C_35*C_10*C_8*C_27-C_35*C_29*C_8*C_28-C_35*C_30*C_8^2+C_35*C_8^2*C_27*C_28,
		     -C_5*C_20+C_15*C_10-C_15*C_19+C_26*C_9-C_13*C_9*C_20-C_13*C_10^2+C_13*C_10*C_19-C_23*C_35-C_24*C_9*C_10+C_35*C_0*C_17-C_35*C_11*C_17+C_35*C_21*C_28+C_35*C_22*C_8+2*C_35*C_9*C_8*C_17+C_35*C_10*C_18+3*C_35*C_10*C_8^2-2*C_35*C_10*C_8*C_16-C_35*C_18*C_8*C_28-C_35*C_19*C_8^2-C_35*C_8^3*C_28+C_35*C_8^2*C_16*C_28,
		     -C_4-C_12*C_29+C_12*C_8*C_27+C_0*C_32+C_21*C_9*C_27-C_32^2+C_32*C_29*C_8-C_32*C_8^2*C_27,
		     -C_4-C_3*C_8+C_1*C_18-C_12*C_9-C_12*C_29+C_0*C_11-C_11^2+C_11*C_9*C_8+C_11*C_29*C_8+C_9^2*C_18-C_9*C_29*C_8^2,
		     -C_4*C_17-C_14*C_18-C_14*C_8^2+C_14*C_8*C_16-C_12*C_22-C_12*C_9*C_17-2*C_12*C_10*C_8+C_12*C_10*C_16+C_12*C_19*C_8+C_13*C_21+C_23*C_11-C_23*C_32-C_23*C_9*C_8-C_34*C_21+C_34*C_18*C_8+C_34*C_8^3-C_34*C_8^2*C_16+C_0*C_32*C_17-C_11*C_32*C_17+C_21*C_32*C_28-C_21*C_9*C_10+C_22*C_32*C_8+2*C_32*C_9*C_8*C_17+C_32*C_10*C_18+3*C_32*C_10*C_8^2-2*C_32*C_10*C_8*C_16-C_32*C_18*C_8*C_28-C_32*C_19*C_8^2-C_32*C_8^3*C_28+C_32*C_8^2*C_16*C_28,
		     -C_4*C_8+C_1*C_21+C_12*C_0-C_12*C_11-C_12*C_32+C_12*C_9*C_8+C_11*C_32*C_8+C_21*C_9^2-C_32*C_9*C_8^2,
		     -C_6-C_5*C_8-C_3*C_10-C_14*C_9+C_1*C_22+C_2*C_11-C_12*C_33+C_13*C_0-2*C_13*C_11+C_13*C_9*C_8+C_11*C_33*C_8+C_11*C_9*C_10+C_22*C_9^2-C_33*C_9*C_8^2,
		     -C_6-C_4*C_28-C_14*C_29+C_14*C_8*C_27+C_2*C_32-C_12*C_33+C_12*C_10*C_27+C_12*C_30*C_8+C_23*C_9*C_27+C_34*C_0-2*C_34*C_32+C_34*C_29*C_8-C_34*C_8^2*C_27+C_21*C_9*C_30+C_32^2*C_28+C_32*C_33*C_8-C_32*C_9*C_17*C_27+C_32*C_10*C_29-2*C_32*C_10*C_8*C_27-C_32*C_29*C_8*C_28-C_32*C_30*C_8^2+C_32*C_8^2*C_27*C_28,
		     -C_6*C_17-C_4*C_20-C_15*C_18-C_15*C_8^2+C_15*C_8*C_16-C_14*C_22-C_14*C_9*C_17-2*C_14*C_10*C_8+C_14*C_10*C_16+C_14*C_19*C_8+C_25*C_11-C_25*C_9*C_8-C_36*C_21+C_36*C_18*C_8+C_36*C_8^3-C_36*C_8^2*C_16-C_12*C_24-C_12*C_9*C_20-C_12*C_10^2+C_12*C_10*C_19+C_13*C_23-C_23*C_34-C_23*C_9*C_10+C_34*C_0*C_17-C_34*C_11*C_17+C_34*C_21*C_28+C_34*C_22*C_8+2*C_34*C_9*C_8*C_17+C_34*C_10*C_18+3*C_34*C_10*C_8^2-2*C_34*C_10*C_8*C_16-C_34*C_18*C_8*C_28-C_34*C_19*C_8^2-C_34*C_8^3*C_28+C_34*C_8^2*C_16*C_28,
		     -C_6*C_8-C_4*C_10+C_14*C_0-C_14*C_11+C_14*C_9*C_8+C_1*C_23+C_2*C_12-C_12*C_13-C_12*C_34+C_12*C_9*C_10+C_23*C_9^2+C_34*C_11*C_8-C_34*C_9*C_8^2,
		     -C_7-C_5*C_10-C_15*C_9+C_1*C_24+C_2*C_13-C_12*C_35-C_13^2+C_13*C_9*C_10+C_24*C_9^2+C_35*C_11*C_8-C_35*C_9*C_8^2,
		     -C_7-C_6*C_28-C_4*C_31-C_15*C_29+C_15*C_8*C_27-C_14*C_33+C_14*C_10*C_27+C_14*C_30*C_8+C_25*C_9*C_27+C_36*C_0-C_36*C_32+C_36*C_29*C_8-C_36*C_8^2*C_27+C_2*C_34-C_12*C_35+C_12*C_10*C_30+C_23*C_9*C_30-C_34^2+C_34*C_32*C_28+C_34*C_33*C_8-C_34*C_9*C_17*C_27+C_34*C_10*C_29-2*C_34*C_10*C_8*C_27-C_34*C_29*C_8*C_28-C_34*C_30*C_8^2+C_34*C_8^2*C_27*C_28,
		     -C_7*C_28-C_6*C_31-C_15*C_33+C_15*C_10*C_27+C_15*C_30*C_8+C_26*C_9*C_27+C_37*C_0-C_37*C_32+C_37*C_29*C_8-C_37*C_8^2*C_27-C_14*C_35+C_14*C_10*C_30+C_25*C_9*C_30+C_36*C_2-C_36*C_34+C_36*C_32*C_28+C_36*C_33*C_8-C_36*C_9*C_17*C_27+C_36*C_10*C_29-2*C_36*C_10*C_8*C_27-C_36*C_29*C_8*C_28-C_36*C_30*C_8^2+C_36*C_8^2*C_27*C_28,
		     -C_7*C_17-C_6*C_20-C_15*C_22-C_15*C_9*C_17-2*C_15*C_10*C_8+C_15*C_10*C_16+C_15*C_19*C_8+C_26*C_11-C_26*C_9*C_8-C_37*C_21+C_37*C_18*C_8+C_37*C_8^3-C_37*C_8^2*C_16-C_14*C_24-C_14*C_9*C_20-C_14*C_10^2+C_14*C_10*C_19+C_25*C_13-C_25*C_9*C_10-C_36*C_23+C_36*C_0*C_17-C_36*C_11*C_17+C_36*C_21*C_28+C_36*C_22*C_8+2*C_36*C_9*C_8*C_17+C_36*C_10*C_18+3*C_36*C_10*C_8^2-2*C_36*C_10*C_8*C_16-C_36*C_18*C_8*C_28-C_36*C_19*C_8^2-C_36*C_8^3*C_28+C_36*C_8^2*C_16*C_28,
		     -C_7*C_8-C_6*C_10+C_15*C_0-C_15*C_11+C_15*C_9*C_8+C_14*C_2-C_14*C_13+C_14*C_9*C_10+C_25*C_1+C_25*C_9^2-C_36*C_12+C_36*C_11*C_8-C_36*C_9*C_8^2,
		     -C_7*C_31-C_15*C_35+C_15*C_10*C_30+C_26*C_9*C_30+C_37*C_2-C_37*C_34+C_37*C_32*C_28+C_37*C_33*C_8-C_37*C_9*C_17*C_27+C_37*C_10*C_29-2*C_37*C_10*C_8*C_27-C_37*C_29*C_8*C_28-C_37*C_30*C_8^2+C_37*C_8^2*C_27*C_28,
		     -C_7*C_20-C_15*C_24-C_15*C_9*C_20-C_15*C_10^2+C_15*C_10*C_19+C_26*C_13-C_26*C_9*C_10-C_37*C_23+C_37*C_0*C_17-C_37*C_11*C_17+C_37*C_21*C_28+C_37*C_22*C_8+2*C_37*C_9*C_8*C_17+C_37*C_10*C_18+3*C_37*C_10*C_8^2-2*C_37*C_10*C_8*C_16-C_37*C_18*C_8*C_28-C_37*C_19*C_8^2-C_37*C_8^3*C_28+C_37*C_8^2*C_16*C_28,
		     -C_7*C_10+C_15*C_2-C_15*C_13+C_15*C_9*C_10+C_26*C_1+C_26*C_9^2-C_37*C_12+C_37*C_11*C_8-C_37*C_9*C_8^2)

exactenssI = markedSetGens*markedSetFirstSyzygies;
exactenssII = markedSetFirstSyzygies*markedSetSecondSyzygies;
markedSchemeCheck = ideal for t in (flatten for e in (flatten entries exactenssI) | (flatten entries exactenssII) list terms e) list sub(leadCoefficient t,ringC);
markedSchemeCheck == markedScheme

-- primary decomposition
bruteForce = time primaryDecomposition markedScheme; -- it does not finish 

irreducibleComponent1 = trim (markedScheme + ideal( C_1+C_9^2, -C_12+C_11*C_8-C_9*C_8^2, C_27, C_30))
dim irreducibleComponent1
radical irreducibleComponent1 == irreducibleComponent1

irreducibleComponent2 = trim(markedScheme + ideal(C_31*C_27^2+C_30^2-C_30*C_28*C_27));
irreducibleComponent2 = trim saturate(irreducibleComponent2,C_27);
irreducibleComponent2 = trim saturate(irreducibleComponent2,C_30);
dim irreducibleComponent2
radical irreducibleComponent2 == irreducibleComponent2

irreducibleComponent3 = trim (markedScheme  + ideal(C_1+C_9^2, -C_12+C_11*C_8-C_9*C_8^2));
irreducibleComponent3 = saturate(irreducibleComponent3,C_27);
irreducibleComponent3 = saturate(irreducibleComponent3,C_30);
irreducibleComponent3 = saturate(irreducibleComponent3,C_31*C_27^2+C_30^2-C_30*C_28*C_27);
dim irreducibleComponent3
radical irreducibleComponent3 == irreducibleComponent3



==> anc/projectionSecondFactor-curves-P3.m2 <==
restart
KK = QQ;
R = KK[x_3,x_2,x_1,x_0,MonomialOrder=>{Position=>Up,Weights=>{9,5,3,1}}];
gensCoeffWeights = {16, 14, 12, 12, 12, 12, 12, 10, 10, 10, 10, 8, 8, 8, 8, 8, 8, 8,
                    8, 6, 6, 6, 6, 6, 6, 4, 4, 4, 4, 4, 4, 4, 4, 2, 2, 2, 2, 2};
ringC = KK[C_7, C_6, C_37, C_26, C_15, C_5, C_4, C_36, C_25, C_14, C_3, C_35, C_34, C_24, C_23, C_13, C_12, C_2, C_1, C_33, C_32, C_22, C_21, C_11, C_0, C_31, C_30, C_29, C_20, C_19, C_18, C_10, C_9, C_28, C_27, C_17, C_16, C_8,
           Degrees=>gensCoeffWeights,MonomialOrder=>{Weights => gensCoeffWeights,Lex}];
 
firstSyzCoeffWeights = {8, 8, 8, 8, 8, 8, 8, 8, 8, 6, 6, 6, 6, 6, 6, 6, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4,
                        4, 4, 2, 2, 2, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0};
ringB = KK[B_5, B_6, B_7, B_19, B_22, B_24, B_36, B_39, B_41, B_4, B_18, B_21, B_23, B_35, B_38, B_40, B_2, B_3, B_13, B_16, B_17, B_20, B_30, B_33, B_34, B_47, B_49, B_51, B_1, B_12, B_15, B_29, B_32, B_46, B_48, B_50, B_0, B_8, B_9, B_10, B_11, B_14, B_25, B_26, B_27, B_28, B_31, B_37, B_42, B_43, B_44, B_45,
           Degrees=>firstSyzCoeffWeights,MonomialOrder=>{Weights => firstSyzCoeffWeights,Lex}];

secondSyzCoeffWeights = {8, 6, 4, 4, 4, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0};
ringA = KK[A_14, A_13, A_5, A_8, A_11, A_4, A_7, A_10, A_0, A_1, A_2, A_3, A_6, A_9, A_12,
           Degrees=>secondSyzCoeffWeights,MonomialOrder=>{Weights => secondSyzCoeffWeights}];

ringCBA = ringC**ringB**ringA;
CBAR = ringCBA[options R,Join=>false,DegreeMap => x -> 0];

markedSetGens = matrix{{x_3^2+C_0*x_3*x_1+C_1*x_2^2+C_2*x_3*x_0+C_3*x_2*x_1+C_4*x_1^2+C_5*x_2*x_0+C_6*x_1*x_0+C_7*x_0^2,
                 x_3*x_2+C_8*x_3*x_1+C_9*x_2^2+C_10*x_3*x_0+C_11*x_2*x_1+C_12*x_1^2+C_13*x_2*x_0+C_14*x_1*x_0+C_15*x_0^2,
		 x_2^3+C_16*x_2^2*x_1+C_17*x_3*x_1*x_0+C_18*x_2*x_1^2+C_19*x_2^2*x_0+C_20*x_3*x_0^2+C_21*x_1^3+C_22*x_2*x_1*x_0+C_23*x_1^2*x_0+C_24*x_2*x_0^2+C_25*x_1*x_0^2+C_26*x_0^3,
		 x_3*x_1^2+C_27*x_2^2*x_1+C_28*x_3*x_1*x_0+C_29*x_2*x_1^2+C_30*x_2^2*x_0+C_31*x_3*x_0^2+C_32*x_1^3+C_33*x_2*x_1*x_0+C_34*x_1^2*x_0+C_35*x_2*x_0^2+C_36*x_1*x_0^2+C_37*x_0^3}}

markedSetFirstSyzygies = matrix {{B_0*x_2+B_1*x_1+B_2*x_0, B_8*x_2^2+B_9*x_2*x_1+B_10*x_1^2+B_11*x_2*x_0+B_12*x_1*x_0+B_13*x_0^2, B_25*x_2^2+B_26*x_2*x_1+B_27*x_1^2+B_28*x_2*x_0+B_29*x_1*x_0+B_30*x_0^2,
      B_42*x_1^2+B_43*x_1*x_0+B_44*x_0^2}, {x_3+B_3*x_2+B_4*x_1+B_5*x_0, B_14*x_2^2+B_15*x_2*x_1+B_16*x_1^2+B_17*x_2*x_0+B_18*x_1*x_0+B_19*x_0^2,
      B_31*x_2^2+B_32*x_2*x_1+B_33*x_1^2+B_34*x_2*x_0+B_35*x_1*x_0+B_36*x_0^2, B_45*x_1^2+B_46*x_1*x_0+B_47*x_0^2}, {B_6, x_3+B_20*x_2+B_21*x_1+B_22*x_0, B_37*x_2+B_38*x_1+B_39*x_0, B_48*x_1+B_49*x_0},
      {B_7, B_23*x_1+B_24*x_0, x_3+B_40*x_1+B_41*x_0, x_2+B_50*x_1+B_51*x_0}}

markedSetSecondSyzygies = matrix {{A_0*x_2^2+A_1*x_2*x_1+A_2*x_1^2+A_3*x_2*x_0+A_4*x_1*x_0+A_5*x_0^2}, {A_6*x_2+A_7*x_1+A_8*x_0}, {A_9*x_2+A_10*x_1+A_11*x_0}, {x_3+A_12*x_2+A_13*x_1+A_14*x_0}}

projectionSubstitutions = {A_9 => -1,
                           A_6 => 0,
			   A_3 => 0,
			   A_2 => -B_45,
			   A_1 => 0,
			   A_0 => 0,
			   A_12 => 0,
			   A_10 => -B_50,
			   A_7 => -B_48,
			   A_4 => -B_46,
			   A_11 => -B_51,
			   A_8 => -B_49,
			   A_5 => -B_47,
			   A_13 => B_40,
			   A_14 => B_41,
                           C_28 => -B_46,
			   C_27 => -B_48,
			   C_17 => -B_12,
			   C_8 => B_50,
			   C_16 => -B_15+B_50,
			   C_31 => -B_47,
			   C_30 => -B_49,
			   C_29 => -B_33-B_32*B_50,
			   C_20 => -B_13,
			   C_18 => -B_16-B_15*B_50,
			   C_10 => B_51-B_12*B_48,
			   C_19 => -B_17+B_51-B_12*B_48,
			   C_9 => -B_33-B_15*B_48-B_32*B_50,
			   C_33 => B_17*B_48+B_33*B_46+B_49*B_15+B_12*B_48^2+B_15*B_46*B_48+B_32*B_46*B_50,
			   C_22 => -B_18-B_17*B_50+B_20*B_12-B_51*B_15+B_12*B_15*B_48,
			   C_21 => -B_23-B_16*B_50,
			   C_11 => B_21-B_20*B_15+B_20*B_50-B_33*B_15-B_15^2*B_48-B_15*B_32*B_50,
			   C_32 => B_21+B_16*B_48-B_20*B_15+B_20*B_50-B_33*B_15+B_33*B_50-B_15^2*B_48-B_15*B_32*B_50+B_15*B_48*B_50+B_32*B_50^2,
			   C_0 => B_21+B_40+B_16*B_48-B_20*B_15+B_20*B_50-B_33*B_15+2*B_33*B_50-B_15^2*B_48-B_15*B_32*B_50+B_15*B_48*B_50+B_32*B_50^2,
			   C_35 => B_17*B_49+B_33*B_47+B_47*B_15*B_48+B_47*B_32*B_50+B_49*B_12*B_48,
			   C_24 => -B_19+B_13*B_20-B_17*B_51+B_17*B_12*B_48,
			   C_23 => -B_24-B_18*B_50+B_23*B_46-B_40*B_12-B_16*B_51+B_20*B_12*B_15-B_20*B_12*B_50+B_33*B_12*B_15-2*B_33*B_12*B_50+B_12*B_15^2*B_48+B_12*B_15*B_32*B_50-B_12*B_15*B_48*B_50-B_12*B_32*B_50^2,
			   C_13 => B_22-B_17*B_20-B_17*B_33-B_17*B_15*B_48-B_17*B_32*B_50+B_20*B_51-B_20*B_12*B_48,
			   C_34 => B_22+B_18*B_48-B_21*B_46+B_16*B_49-B_17*B_20-B_17*B_33-B_17*B_15*B_48-B_17*B_32*B_50+B_20*B_51-2*B_20*B_12*B_48+B_20*B_15*B_46-B_20*B_46*B_50+B_33*B_51+B_33*B_15*B_46-B_33*B_46*B_50+
			           B_51*B_15*B_48+B_51*B_32*B_50-B_12*B_15*B_48^2-B_12*B_48^2*B_50+B_15^2*B_46*B_48+B_15*B_32*B_46*B_50-B_15*B_46*B_48*B_50-B_32*B_46*B_50^2,
			   C_12 => B_21*B_50-B_23*B_48-B_20*B_15*B_50+B_20*B_50^2-B_33*B_15*B_50+B_33*B_50^2-B_15^2*B_48*B_50-B_15*B_32*B_50^2+B_15*B_48*B_50^2+B_32*B_50^3,
			   C_2 => B_22+B_41+B_18*B_48+B_21*B_29-B_21*B_46+B_35*B_50-B_38*B_12+B_40*B_29-B_40*B_46+B_16*B_49+B_16*B_29*B_48-B_17*B_20-B_17*B_33-B_17*B_15*B_48-B_17*B_32*B_50+B_20*B_51-2*B_20*B_12*B_48-
			          B_20*B_15*B_29+B_20*B_15*B_46+B_20*B_29*B_50-B_20*B_46*B_50+2*B_33*B_51-B_33*B_12*B_48-B_33*B_15*B_29+B_33*B_15*B_46+2*B_33*B_29*B_50-B_33*B_46*B_50+B_51*B_15*B_48+B_51*B_32*B_50-
				  B_12*B_15*B_48^2-B_12*B_48^2*B_50-B_15^2*B_29*B_48+B_15^2*B_46*B_48-B_15*B_29*B_32*B_50+B_15*B_29*B_48*B_50+B_15*B_32*B_46*B_50-B_15*B_46*B_48*B_50+B_29*B_32*B_50^2-B_32*B_46*B_50^2,
			   C_1 => B_21*B_32-B_38*B_15+B_38*B_50-B_40*B_48-B_16*B_37-B_20*B_15*B_32+B_20*B_32*B_50-B_33^2-B_33*B_15*B_32-B_33*B_15*B_48-B_33*B_32*B_50-B_15^2*B_32*B_48-B_15*B_32^2*B_50-B_15*B_50*B_37,
			   C_36 => -B_22*B_29-B_36*B_50+B_39*B_12-B_41*B_29+B_41*B_46-B_18*B_29*B_48-B_21*B_30-B_21*B_29^2+B_21*B_29*B_46-B_35*B_51+B_35*B_12*B_48-B_35*B_29*B_50+B_38*B_13+B_38*B_12*B_29-B_40*B_30+
			           B_40*B_47-B_40*B_29^2+B_40*B_29*B_46-B_16*B_30*B_48-B_16*B_49*B_29-B_16*B_29^2*B_48+B_17*B_20*B_29+B_17*B_33*B_29+B_17*B_15*B_29*B_48+B_17*B_29*B_32*B_50+B_20*B_30*B_15-B_20*B_30*B_50-
				   B_20*B_51*B_29+2*B_20*B_12*B_29*B_48+B_20*B_15*B_29^2-B_20*B_15*B_29*B_46-B_20*B_29^2*B_50+B_20*B_29*B_46*B_50+B_30*B_33*B_15-2*B_30*B_33*B_50+B_30*B_15^2*B_48+B_30*B_15*B_32*B_50-
				   B_30*B_15*B_48*B_50-B_30*B_32*B_50^2-2*B_33*B_51*B_29+B_33*B_12*B_29*B_48+B_33*B_15*B_29^2-B_33*B_15*B_29*B_46-2*B_33*B_29^2*B_50+B_33*B_29*B_46*B_50-B_51*B_15*B_29*B_48-B_51*B_29*B_32*B_50+
				   B_12*B_15*B_29*B_48^2+B_12*B_29*B_48^2*B_50+B_15^2*B_29^2*B_48-B_15^2*B_29*B_46*B_48+B_15*B_29^2*B_32*B_50-B_15*B_29^2*B_48*B_50-B_15*B_29*B_32*B_46*B_50+B_15*B_29*B_46*B_48*B_50-B_29^2*B_32*B_50^2+B_29*B_32*B_46*B_50^2,
			   C_25 => -B_19*B_50+B_24*B_46-B_41*B_12-B_18*B_51-B_21*B_12*B_29+B_21*B_12*B_46+B_23*B_47-B_35*B_12*B_50+B_38*B_12^2-B_40*B_13-B_40*B_12*B_29+B_40*B_12*B_46-B_13*B_16*B_48+B_13*B_20*B_15-B_13*B_20*B_50+
			           B_13*B_33*B_15-2*B_13*B_33*B_50+B_13*B_15^2*B_48+B_13*B_15*B_32*B_50-B_13*B_15*B_48*B_50-B_13*B_32*B_50^2-B_16*B_49*B_12-B_16*B_12*B_29*B_48+B_17*B_20*B_12+B_17*B_33*B_12+B_17*B_12*B_15*B_48+
				   B_17*B_12*B_32*B_50-B_20*B_51*B_12+2*B_20*B_12^2*B_48+B_20*B_12*B_15*B_29-B_20*B_12*B_15*B_46-B_20*B_12*B_29*B_50+B_20*B_12*B_46*B_50-2*B_33*B_51*B_12+B_33*B_12^2*B_48+B_33*B_12*B_15*B_29-
				   B_33*B_12*B_15*B_46-2*B_33*B_12*B_29*B_50+B_33*B_12*B_46*B_50-B_51*B_12*B_15*B_48-B_51*B_12*B_32*B_50+B_12^2*B_15*B_48^2+B_12^2*B_48^2*B_50+B_12*B_15^2*B_29*B_48-B_12*B_15^2*B_46*B_48+
				   B_12*B_15*B_29*B_32*B_50-B_12*B_15*B_29*B_48*B_50-B_12*B_15*B_32*B_46*B_50+B_12*B_15*B_46*B_48*B_50-B_12*B_29*B_32*B_50^2+B_12*B_32*B_46*B_50^2,
			   C_14 => B_22*B_50-B_24*B_48+B_21*B_51-B_23*B_49-B_40*B_12*B_48-B_17*B_20*B_50-B_17*B_33*B_50-B_17*B_15*B_48*B_50-B_17*B_32*B_50^2-B_20*B_51*B_15+2*B_20*B_51*B_50+B_20*B_12*B_15*B_48-3*B_20*B_12*B_48*B_50-
			           B_33*B_51*B_15+2*B_33*B_51*B_50+B_33*B_12*B_15*B_48-2*B_33*B_12*B_48*B_50-B_51*B_15^2*B_48-B_51*B_15*B_32*B_50+2*B_51*B_15*B_48*B_50+2*B_51*B_32*B_50^2+B_12*B_15^2*B_48^2+B_12*B_15*B_32*B_48*B_50-
				   2*B_12*B_15*B_48^2*B_50-B_12*B_32*B_48*B_50^2-B_12*B_48^2*B_50^2,
			   C_3 => B_21*B_33+B_21*B_32*B_50-B_23*B_32*B_48-B_23*B_37-B_38*B_16-B_38*B_15*B_50-B_40*B_33-B_40*B_32*B_50-B_16*B_50*B_37-B_20*B_33*B_15+B_20*B_33*B_50-B_20*B_15*B_32*B_50+B_20*B_32*B_50^2-B_33^2*B_15-
			          B_33*B_15^2*B_48-2*B_33*B_15*B_32*B_50+B_33*B_32*B_50^2-B_15^2*B_32*B_48*B_50-B_15*B_32^2*B_50^2+B_15*B_32*B_48*B_50^2+B_32^2*B_50^3,
			   C_37 => -B_22*B_30-B_36*B_51+B_36*B_12*B_48+B_39*B_13-B_41*B_30+B_41*B_47-B_18*B_30*B_48-B_21*B_30*B_29+B_21*B_30*B_46-B_35*B_30*B_50+B_38*B_30*B_12-B_40*B_30*B_29+B_40*B_30*B_46-B_16*B_30*B_49-B_16*B_30*B_29*B_48+
			           B_17*B_20*B_30+B_17*B_30*B_33+B_17*B_30*B_15*B_48+B_17*B_30*B_32*B_50-B_20*B_30*B_51+2*B_20*B_30*B_12*B_48+B_20*B_30*B_15*B_29-B_20*B_30*B_15*B_46-B_20*B_30*B_29*B_50+B_20*B_30*B_46*B_50-2*B_30*B_33*B_51+
				   B_30*B_33*B_12*B_48+B_30*B_33*B_15*B_29-B_30*B_33*B_15*B_46-2*B_30*B_33*B_29*B_50+B_30*B_33*B_46*B_50-B_30*B_51*B_15*B_48-B_30*B_51*B_32*B_50+B_30*B_12*B_15*B_48^2+B_30*B_12*B_48^2*B_50+B_30*B_15^2*B_29*B_48-
				   B_30*B_15^2*B_46*B_48+B_30*B_15*B_29*B_32*B_50-B_30*B_15*B_29*B_48*B_50-B_30*B_15*B_32*B_46*B_50+B_30*B_15*B_46*B_48*B_50-B_30*B_29*B_32*B_50^2+B_30*B_32*B_46*B_50^2,
			   C_26 => -B_19*B_51+B_19*B_12*B_48+B_24*B_47-B_41*B_13-B_18*B_13*B_48-B_21*B_13*B_29+B_21*B_13*B_46-B_35*B_13*B_50+B_38*B_13*B_12-B_40*B_13*B_29+B_40*B_13*B_46-B_13*B_16*B_49-B_13*B_16*B_29*B_48+B_13*B_17*B_20+B_13*B_17*B_33+
			           B_13*B_17*B_15*B_48+B_13*B_17*B_32*B_50-B_13*B_20*B_51+2*B_13*B_20*B_12*B_48+B_13*B_20*B_15*B_29-B_13*B_20*B_15*B_46-B_13*B_20*B_29*B_50+B_13*B_20*B_46*B_50-2*B_13*B_33*B_51+B_13*B_33*B_12*B_48+B_13*B_33*B_15*B_29-
				   B_13*B_33*B_15*B_46-2*B_13*B_33*B_29*B_50+B_13*B_33*B_46*B_50-B_13*B_51*B_15*B_48-B_13*B_51*B_32*B_50+B_13*B_12*B_15*B_48^2+B_13*B_12*B_48^2*B_50+B_13*B_15^2*B_29*B_48-B_13*B_15^2*B_46*B_48+B_13*B_15*B_29*B_32*B_50-
				   B_13*B_15*B_29*B_48*B_50-B_13*B_15*B_32*B_46*B_50+B_13*B_15*B_46*B_48*B_50-B_13*B_29*B_32*B_50^2+B_13*B_32*B_46*B_50^2,
			   C_15 => -B_19*B_48*B_50+B_22*B_51-B_22*B_29*B_50+B_22*B_46*B_50-B_24*B_49-B_36*B_50^2+B_39*B_12*B_50-B_41*B_12*B_48-B_41*B_29*B_50+B_41*B_46*B_50-B_18*B_49*B_50-B_18*B_29*B_48*B_50-B_21*B_30*B_50+B_21*B_47*B_50-B_21*B_12*B_29*B_48+
			           B_21*B_12*B_46*B_48-B_21*B_29^2*B_50+B_21*B_29*B_46*B_50-B_35*B_51*B_50-B_35*B_29*B_50^2+B_38*B_13*B_50+B_38*B_12^2*B_48+B_38*B_12*B_29*B_50-B_40*B_13*B_48-B_40*B_30*B_50+B_40*B_47*B_50-B_40*B_49*B_12-B_40*B_12*B_29*B_48-
				   B_40*B_29^2*B_50+B_40*B_29*B_46*B_50-B_13*B_16*B_48^2+B_13*B_20*B_15*B_48-B_13*B_20*B_48*B_50+B_13*B_33*B_15*B_48-2*B_13*B_33*B_48*B_50+B_13*B_15^2*B_48^2+B_13*B_15*B_32*B_48*B_50-B_13*B_15*B_48^2*B_50-B_13*B_32*B_48*B_50^2-
				   B_16*B_30*B_48*B_50-B_16*B_49*B_12*B_48-B_16*B_49*B_29*B_50-B_16*B_12*B_29*B_48^2-B_16*B_29^2*B_48*B_50-B_17*B_20*B_51+B_17*B_20*B_12*B_48+B_17*B_20*B_29*B_50-B_17*B_20*B_46*B_50-B_17*B_33*B_51+B_17*B_33*B_12*B_48+
				   B_17*B_33*B_29*B_50-B_17*B_33*B_46*B_50-B_17*B_51*B_15*B_48-B_17*B_51*B_32*B_50+B_17*B_12*B_15*B_48^2+B_17*B_12*B_32*B_48*B_50+B_17*B_15*B_29*B_48*B_50-B_17*B_15*B_46*B_48*B_50+B_17*B_29*B_32*B_50^2-B_17*B_32*B_46*B_50^2+
				   B_20*B_30*B_15*B_50-B_20*B_30*B_50^2-B_20*B_47*B_15*B_50+B_20*B_47*B_50^2+B_20*B_49*B_12*B_15-B_20*B_49*B_12*B_50+B_20*B_51^2-3*B_20*B_51*B_12*B_48-B_20*B_51*B_29*B_50+B_20*B_51*B_46*B_50+2*B_20*B_12^2*B_48^2+
				   B_20*B_12*B_15*B_29*B_48+B_20*B_12*B_29*B_48*B_50-2*B_20*B_12*B_46*B_48*B_50+B_20*B_15*B_29^2*B_50-B_20*B_15*B_29*B_46*B_50-B_20*B_29^2*B_50^2+B_20*B_29*B_46*B_50^2+B_30*B_33*B_15*B_50-2*B_30*B_33*B_50^2+B_30*B_15^2*B_48*B_50+
				   B_30*B_15*B_32*B_50^2-B_30*B_15*B_48*B_50^2-B_30*B_32*B_50^3-B_33*B_47*B_15*B_50+B_33*B_47*B_50^2+B_33*B_49*B_12*B_15-2*B_33*B_49*B_12*B_50+B_33*B_51^2-2*B_33*B_51*B_12*B_48-2*B_33*B_51*B_29*B_50+B_33*B_51*B_46*B_50+
				   B_33*B_12^2*B_48^2+B_33*B_12*B_15*B_29*B_48-B_33*B_12*B_29*B_48*B_50-B_33*B_12*B_46*B_48*B_50+B_33*B_15*B_29^2*B_50-B_33*B_15*B_29*B_46*B_50-2*B_33*B_29^2*B_50^2+B_33*B_29*B_46*B_50^2-B_47*B_15^2*B_48*B_50-B_47*B_15*B_32*B_50^2+
				   B_47*B_15*B_48*B_50^2+B_47*B_32*B_50^3+B_49*B_12*B_15^2*B_48+B_49*B_12*B_15*B_32*B_50-B_49*B_12*B_15*B_48*B_50-B_49*B_12*B_32*B_50^2+B_51^2*B_15*B_48+B_51^2*B_32*B_50-2*B_51*B_12*B_15*B_48^2-B_51*B_12*B_32*B_48*B_50-
				   B_51*B_12*B_48^2*B_50-B_51*B_15*B_29*B_48*B_50+B_51*B_15*B_46*B_48*B_50-B_51*B_29*B_32*B_50^2+B_51*B_32*B_46*B_50^2+B_12^2*B_15*B_48^3+B_12^2*B_48^3*B_50+B_12*B_15^2*B_29*B_48^2+B_12*B_15*B_29*B_32*B_48*B_50-
				   B_12*B_15*B_46*B_48^2*B_50-B_12*B_29*B_32*B_48*B_50^2+B_12*B_29*B_48^2*B_50^2-B_12*B_46*B_48^2*B_50^2+B_15^2*B_29^2*B_48*B_50-B_15^2*B_29*B_46*B_48*B_50+B_15*B_29^2*B_32*B_50^2-B_15*B_29^2*B_48*B_50^2-B_15*B_29*B_32*B_46*B_50^2+
				   B_15*B_29*B_46*B_48*B_50^2-B_29^2*B_32*B_50^3+B_29*B_32*B_46*B_50^3,
			   C_5 => B_22*B_33+B_22*B_32*B_50-B_24*B_32*B_48-B_24*B_37-B_39*B_16-B_39*B_15*B_50-B_41*B_33-B_41*B_32*B_50-B_18*B_38-B_18*B_50*B_37+B_21*B_35+B_21*B_33*B_29+B_21*B_34*B_50+B_21*B_51*B_32+B_21*B_29*B_32*B_50-B_23*B_34*B_48-B_23*B_49*B_32-
			          B_23*B_29*B_32*B_48-B_23*B_29*B_37+B_23*B_46*B_37-B_35*B_20*B_15+B_35*B_20*B_50-B_35*B_33*B_15-B_35*B_15^2*B_48-B_35*B_15*B_32*B_50-B_38*B_16*B_29-B_38*B_17*B_50+B_38*B_20*B_12-B_38*B_51*B_15+B_38*B_12*B_15*B_48-B_38*B_15*B_29*B_50+
				  B_40*B_17*B_48-B_40*B_33*B_29+B_40*B_33*B_46+B_40*B_49*B_15-B_40*B_12*B_32*B_48+B_40*B_12*B_48^2-B_40*B_12*B_37+B_40*B_15*B_46*B_48-B_40*B_29*B_32*B_50+B_40*B_32*B_46*B_50-B_16*B_51*B_37-B_16*B_29*B_50*B_37-B_17*B_20*B_33-
				  B_17*B_20*B_32*B_50-B_17*B_33^2-B_17*B_33*B_15*B_48-2*B_17*B_33*B_32*B_50-B_17*B_15*B_32*B_48*B_50-B_17*B_32^2*B_50^2+B_20*B_33*B_51-B_20*B_33*B_12*B_48-B_20*B_33*B_15*B_29+B_20*B_33*B_29*B_50-B_20*B_34*B_15*B_50+B_20*B_34*B_50^2-
				  B_20*B_51*B_15*B_32+2*B_20*B_51*B_32*B_50+B_20*B_12*B_15*B_32*B_48+B_20*B_12*B_15*B_37-3*B_20*B_12*B_32*B_48*B_50-B_20*B_12*B_50*B_37-B_20*B_15*B_29*B_32*B_50+B_20*B_29*B_32*B_50^2-B_33^2*B_15*B_29-B_33*B_34*B_15*B_50+B_33*B_34*B_50^2-
				  B_33*B_51*B_15*B_32+2*B_33*B_51*B_32*B_50+B_33*B_12*B_15*B_32*B_48+B_33*B_12*B_15*B_37-2*B_33*B_12*B_32*B_48*B_50-2*B_33*B_12*B_50*B_37-B_33*B_15^2*B_29*B_48-2*B_33*B_15*B_29*B_32*B_50+B_33*B_29*B_32*B_50^2-B_34*B_15^2*B_48*B_50-
				  B_34*B_15*B_32*B_50^2+B_34*B_15*B_48*B_50^2+B_34*B_32*B_50^3-B_51*B_15^2*B_32*B_48-B_51*B_15*B_32^2*B_50+2*B_51*B_15*B_32*B_48*B_50+2*B_51*B_32^2*B_50^2+B_12*B_15^2*B_32*B_48^2+B_12*B_15^2*B_48*B_37+B_12*B_15*B_32^2*B_48*B_50-
				  2*B_12*B_15*B_32*B_48^2*B_50+B_12*B_15*B_32*B_50*B_37-B_12*B_15*B_48*B_50*B_37-B_12*B_32^2*B_48*B_50^2-B_12*B_32*B_48^2*B_50^2-B_12*B_32*B_50^2*B_37-B_15^2*B_29*B_32*B_48*B_50-B_15*B_29*B_32^2*B_50^2+B_15*B_29*B_32*B_48*B_50^2+B_29*B_32^2*B_50^3,
			   C_4 => B_21*B_40+B_21*B_33*B_50-B_23*B_38-B_23*B_33*B_48-B_38*B_16*B_50+B_40*B_16*B_48-B_40*B_20*B_15+B_40*B_20*B_50-B_40*B_33*B_15+B_40*B_33*B_50-B_40*B_15^2*B_48-B_40*B_15*B_32*B_50+B_40*B_15*B_48*B_50+B_40*B_32*B_50^2-B_20*B_33*B_15*B_50+
			          B_20*B_33*B_50^2-B_33^2*B_15*B_50+B_33^2*B_50^2-B_33*B_15^2*B_48*B_50-B_33*B_15*B_32*B_50^2+B_33*B_15*B_48*B_50^2+B_33*B_32*B_50^3,
			   C_6 => B_22*B_40+B_22*B_33*B_50-B_24*B_38-B_24*B_33*B_48-B_39*B_23-B_39*B_16*B_50+B_41*B_21+B_41*B_16*B_48-B_41*B_20*B_15+B_41*B_20*B_50-B_41*B_33*B_15+B_41*B_33*B_50-B_41*B_15^2*B_48-B_41*B_15*B_32*B_50+B_41*B_15*B_48*B_50+B_41*B_32*B_50^2-
			          B_18*B_38*B_50+B_18*B_40*B_48+B_21*B_35*B_50+B_21*B_40*B_29-B_21*B_40*B_46+B_21*B_33*B_51+B_21*B_33*B_29*B_50-B_23*B_35*B_48-B_23*B_38*B_29+B_23*B_38*B_46-B_23*B_33*B_49-B_23*B_33*B_29*B_48-B_35*B_20*B_15*B_50+B_35*B_20*B_50^2-
				  B_35*B_33*B_15*B_50+B_35*B_33*B_50^2-B_35*B_15^2*B_48*B_50-B_35*B_15*B_32*B_50^2+B_35*B_15*B_48*B_50^2+B_35*B_32*B_50^3-B_38*B_40*B_12-B_38*B_16*B_51-B_38*B_16*B_29*B_50+B_38*B_20*B_12*B_15-B_38*B_20*B_12*B_50+B_38*B_33*B_12*B_15-
				  2*B_38*B_33*B_12*B_50+B_38*B_12*B_15^2*B_48+B_38*B_12*B_15*B_32*B_50-B_38*B_12*B_15*B_48*B_50-B_38*B_12*B_32*B_50^2+B_40*B_16*B_49+B_40*B_16*B_29*B_48-B_40*B_17*B_20-B_40*B_17*B_33-B_40*B_17*B_15*B_48-B_40*B_17*B_32*B_50+B_40*B_20*B_51-
				  2*B_40*B_20*B_12*B_48-B_40*B_20*B_15*B_29+B_40*B_20*B_15*B_46+B_40*B_20*B_29*B_50-B_40*B_20*B_46*B_50+B_40*B_33*B_51-B_40*B_33*B_12*B_48-B_40*B_33*B_15*B_29+B_40*B_33*B_15*B_46+B_40*B_33*B_29*B_50-B_40*B_33*B_46*B_50+B_40*B_51*B_15*B_48+
				  B_40*B_51*B_32*B_50-B_40*B_12*B_15*B_48^2-B_40*B_12*B_48^2*B_50-B_40*B_15^2*B_29*B_48+B_40*B_15^2*B_46*B_48-B_40*B_15*B_29*B_32*B_50+B_40*B_15*B_29*B_48*B_50+B_40*B_15*B_32*B_46*B_50-B_40*B_15*B_46*B_48*B_50+B_40*B_29*B_32*B_50^2-
				  B_40*B_32*B_46*B_50^2-B_17*B_20*B_33*B_50-B_17*B_33^2*B_50-B_17*B_33*B_15*B_48*B_50-B_17*B_33*B_32*B_50^2-B_20*B_33*B_51*B_15+2*B_20*B_33*B_51*B_50+B_20*B_33*B_12*B_15*B_48-3*B_20*B_33*B_12*B_48*B_50-B_20*B_33*B_15*B_29*B_50+
				  B_20*B_33*B_29*B_50^2-B_33^2*B_51*B_15+2*B_33^2*B_51*B_50+B_33^2*B_12*B_15*B_48-2*B_33^2*B_12*B_48*B_50-B_33^2*B_15*B_29*B_50+B_33^2*B_29*B_50^2-B_33*B_51*B_15^2*B_48-B_33*B_51*B_15*B_32*B_50+2*B_33*B_51*B_15*B_48*B_50+
				  2*B_33*B_51*B_32*B_50^2+B_33*B_12*B_15^2*B_48^2+B_33*B_12*B_15*B_32*B_48*B_50-2*B_33*B_12*B_15*B_48^2*B_50-B_33*B_12*B_32*B_48*B_50^2-B_33*B_12*B_48^2*B_50^2-B_33*B_15^2*B_29*B_48*B_50-B_33*B_15*B_29*B_32*B_50^2+B_33*B_15*B_29*B_48*B_50^2+B_33*B_29*B_32*B_50^3,
			   C_7 => -B_19*B_38*B_50-B_19*B_33*B_48*B_50+B_22*B_41+B_22*B_35*B_50+B_22*B_33*B_51+B_22*B_33*B_46*B_50-B_24*B_39-B_24*B_35*B_48-B_24*B_38*B_29+B_24*B_38*B_46-B_24*B_33*B_49-B_24*B_33*B_29*B_48+B_36*B_21*B_50-B_36*B_23*B_48-B_36*B_40*B_50-
			          B_36*B_20*B_15*B_50+B_36*B_20*B_50^2-B_36*B_33*B_15*B_50-B_36*B_15^2*B_48*B_50-B_36*B_15*B_32*B_50^2+B_36*B_15*B_48*B_50^2+B_36*B_32*B_50^3-B_39*B_18*B_50-B_39*B_23*B_29+B_39*B_23*B_46-B_39*B_16*B_51-B_39*B_16*B_29*B_50+B_39*B_20*B_12*B_15-
				  B_39*B_20*B_12*B_50+B_39*B_33*B_12*B_15-B_39*B_33*B_12*B_50+B_39*B_12*B_15^2*B_48+B_39*B_12*B_15*B_32*B_50-B_39*B_12*B_15*B_48*B_50-B_39*B_12*B_32*B_50^2+B_41*B_18*B_48+B_41*B_21*B_29-B_41*B_21*B_46-B_41*B_38*B_12-B_41*B_40*B_29+
				  B_41*B_40*B_46+B_41*B_16*B_49+B_41*B_16*B_29*B_48-B_41*B_17*B_20-B_41*B_17*B_33-B_41*B_17*B_15*B_48-B_41*B_17*B_32*B_50+B_41*B_20*B_51-2*B_41*B_20*B_12*B_48-B_41*B_20*B_15*B_29+B_41*B_20*B_15*B_46+B_41*B_20*B_29*B_50-B_41*B_20*B_46*B_50+
				  B_41*B_33*B_51-B_41*B_33*B_12*B_48-B_41*B_33*B_15*B_29+B_41*B_33*B_15*B_46+B_41*B_51*B_15*B_48+B_41*B_51*B_32*B_50-B_41*B_12*B_15*B_48^2-B_41*B_12*B_48^2*B_50-B_41*B_15^2*B_29*B_48+B_41*B_15^2*B_46*B_48-B_41*B_15*B_29*B_32*B_50+
				  B_41*B_15*B_29*B_48*B_50+B_41*B_15*B_32*B_46*B_50-B_41*B_15*B_46*B_48*B_50+B_41*B_29*B_32*B_50^2-B_41*B_32*B_46*B_50^2-B_18*B_38*B_51-B_18*B_38*B_29*B_50-B_18*B_33*B_49*B_50-B_18*B_33*B_29*B_48*B_50+B_21*B_35*B_51+B_21*B_35*B_29*B_50-
				  B_21*B_38*B_12*B_29+B_21*B_38*B_12*B_46+B_21*B_33*B_47*B_50+B_21*B_33*B_51*B_29-B_21*B_33*B_12*B_29*B_48+B_21*B_33*B_12*B_46*B_48+B_21*B_33*B_29*B_46*B_50-B_23*B_35*B_49-B_23*B_35*B_29*B_48-B_23*B_38*B_30+B_23*B_38*B_47-B_23*B_38*B_29^2+
				  B_23*B_38*B_29*B_46-B_23*B_30*B_33*B_48-B_23*B_33*B_49*B_29-B_23*B_33*B_29^2*B_48-B_35*B_38*B_12*B_50-B_35*B_40*B_51-B_35*B_40*B_29*B_50-B_35*B_17*B_20*B_50-B_35*B_17*B_33*B_50-B_35*B_17*B_15*B_48*B_50-B_35*B_17*B_32*B_50^2-B_35*B_20*B_51*B_15+
				  2*B_35*B_20*B_51*B_50+B_35*B_20*B_12*B_15*B_48-3*B_35*B_20*B_12*B_48*B_50-B_35*B_20*B_15*B_29*B_50+B_35*B_20*B_29*B_50^2-B_35*B_33*B_51*B_15+B_35*B_33*B_51*B_50+B_35*B_33*B_12*B_15*B_48-2*B_35*B_33*B_12*B_48*B_50-B_35*B_33*B_15*B_29*B_50-
				  B_35*B_51*B_15^2*B_48-B_35*B_51*B_15*B_32*B_50+2*B_35*B_51*B_15*B_48*B_50+2*B_35*B_51*B_32*B_50^2+B_35*B_12*B_15^2*B_48^2+B_35*B_12*B_15*B_32*B_48*B_50-2*B_35*B_12*B_15*B_48^2*B_50-B_35*B_12*B_32*B_48*B_50^2-B_35*B_12*B_48^2*B_50^2-
				  B_35*B_15^2*B_29*B_48*B_50-B_35*B_15*B_29*B_32*B_50^2+B_35*B_15*B_29*B_48*B_50^2+B_35*B_29*B_32*B_50^3+B_38^2*B_12^2-B_38*B_40*B_12*B_29+B_38*B_40*B_12*B_46-B_38*B_13*B_16*B_48+B_38*B_13*B_20*B_15-B_38*B_13*B_20*B_50+B_38*B_13*B_33*B_15-
				  B_38*B_13*B_33*B_50+B_38*B_13*B_15^2*B_48+B_38*B_13*B_15*B_32*B_50-B_38*B_13*B_15*B_48*B_50-B_38*B_13*B_32*B_50^2-B_38*B_16*B_30*B_50-B_38*B_16*B_49*B_12-B_38*B_16*B_51*B_29-B_38*B_16*B_12*B_29*B_48-B_38*B_16*B_29^2*B_50+B_38*B_17*B_20*B_12+
				  B_38*B_17*B_33*B_12+B_38*B_17*B_12*B_15*B_48+B_38*B_17*B_12*B_32*B_50-B_38*B_20*B_51*B_12+2*B_38*B_20*B_12^2*B_48+2*B_38*B_20*B_12*B_15*B_29-B_38*B_20*B_12*B_15*B_46-2*B_38*B_20*B_12*B_29*B_50+B_38*B_20*B_12*B_46*B_50-2*B_38*B_33*B_51*B_12+
				  2*B_38*B_33*B_12^2*B_48+2*B_38*B_33*B_12*B_15*B_29-B_38*B_33*B_12*B_15*B_46-3*B_38*B_33*B_12*B_29*B_50+B_38*B_33*B_12*B_46*B_50-B_38*B_51*B_12*B_15*B_48-B_38*B_51*B_12*B_32*B_50+B_38*B_12^2*B_15*B_48^2+B_38*B_12^2*B_48^2*B_50+
				  2*B_38*B_12*B_15^2*B_29*B_48-B_38*B_12*B_15^2*B_46*B_48+2*B_38*B_12*B_15*B_29*B_32*B_50-2*B_38*B_12*B_15*B_29*B_48*B_50-B_38*B_12*B_15*B_32*B_46*B_50+B_38*B_12*B_15*B_46*B_48*B_50-2*B_38*B_12*B_29*B_32*B_50^2+B_38*B_12*B_32*B_46*B_50^2-
				  B_40^2*B_30+B_40^2*B_47-B_40^2*B_29^2+B_40^2*B_29*B_46-B_40*B_13*B_33*B_48-2*B_40*B_30*B_33*B_50+B_40*B_33*B_47*B_50-B_40*B_33*B_49*B_12-B_40*B_33*B_51*B_29-B_40*B_33*B_12*B_29*B_48-2*B_40*B_33*B_29^2*B_50+B_40*B_33*B_29*B_46*B_50-
				  B_13*B_16*B_33*B_48^2+B_13*B_20*B_33*B_15*B_48-B_13*B_20*B_33*B_48*B_50+B_13*B_33^2*B_15*B_48-2*B_13*B_33^2*B_48*B_50+B_13*B_33*B_15^2*B_48^2+B_13*B_33*B_15*B_32*B_48*B_50-B_13*B_33*B_15*B_48^2*B_50-B_13*B_33*B_32*B_48*B_50^2-
				  B_16*B_30*B_33*B_48*B_50-B_16*B_33*B_49*B_12*B_48-B_16*B_33*B_49*B_29*B_50-B_16*B_33*B_12*B_29*B_48^2-B_16*B_33*B_29^2*B_48*B_50-B_17*B_20*B_33*B_51+B_17*B_20*B_33*B_12*B_48-B_17*B_20*B_33*B_46*B_50-B_17*B_33^2*B_51+B_17*B_33^2*B_12*B_48-
				  B_17*B_33^2*B_46*B_50-B_17*B_33*B_51*B_15*B_48-B_17*B_33*B_51*B_32*B_50+B_17*B_33*B_12*B_15*B_48^2+B_17*B_33*B_12*B_32*B_48*B_50-B_17*B_33*B_15*B_46*B_48*B_50-B_17*B_33*B_32*B_46*B_50^2-B_20*B_33*B_47*B_15*B_50+B_20*B_33*B_47*B_50^2+
				  B_20*B_33*B_49*B_12*B_15-B_20*B_33*B_49*B_12*B_50+B_20*B_33*B_51^2-3*B_20*B_33*B_51*B_12*B_48-B_20*B_33*B_51*B_15*B_29+B_20*B_33*B_51*B_29*B_50+B_20*B_33*B_51*B_46*B_50+2*B_20*B_33*B_12^2*B_48^2+2*B_20*B_33*B_12*B_15*B_29*B_48-
				  2*B_20*B_33*B_12*B_29*B_48*B_50-2*B_20*B_33*B_12*B_46*B_48*B_50-B_20*B_33*B_15*B_29*B_46*B_50+B_20*B_33*B_29*B_46*B_50^2-B_30*B_33^2*B_50^2-B_33^2*B_47*B_15*B_50+B_33^2*B_47*B_50^2+B_33^2*B_49*B_12*B_15-2*B_33^2*B_49*B_12*B_50+
				  B_33^2*B_51^2-2*B_33^2*B_51*B_12*B_48-B_33^2*B_51*B_15*B_29+B_33^2*B_51*B_46*B_50+B_33^2*B_12^2*B_48^2+2*B_33^2*B_12*B_15*B_29*B_48-3*B_33^2*B_12*B_29*B_48*B_50-B_33^2*B_12*B_46*B_48*B_50-B_33^2*B_15*B_29*B_46*B_50-B_33^2*B_29^2*B_50^2+
				  B_33^2*B_29*B_46*B_50^2-B_33*B_47*B_15^2*B_48*B_50-B_33*B_47*B_15*B_32*B_50^2+B_33*B_47*B_15*B_48*B_50^2+B_33*B_47*B_32*B_50^3+B_33*B_49*B_12*B_15^2*B_48+B_33*B_49*B_12*B_15*B_32*B_50-B_33*B_49*B_12*B_15*B_48*B_50-B_33*B_49*B_12*B_32*B_50^2+
				  B_33*B_51^2*B_15*B_48+B_33*B_51^2*B_32*B_50-2*B_33*B_51*B_12*B_15*B_48^2-B_33*B_51*B_12*B_32*B_48*B_50-B_33*B_51*B_12*B_48^2*B_50-B_33*B_51*B_15^2*B_29*B_48-B_33*B_51*B_15*B_29*B_32*B_50+B_33*B_51*B_15*B_29*B_48*B_50+B_33*B_51*B_15*B_46*B_48*B_50+
				  B_33*B_51*B_29*B_32*B_50^2+B_33*B_51*B_32*B_46*B_50^2+B_33*B_12^2*B_15*B_48^3+B_33*B_12^2*B_48^3*B_50+2*B_33*B_12*B_15^2*B_29*B_48^2+2*B_33*B_12*B_15*B_29*B_32*B_48*B_50-2*B_33*B_12*B_15*B_29*B_48^2*B_50-B_33*B_12*B_15*B_46*B_48^2*B_50-
				  2*B_33*B_12*B_29*B_32*B_48*B_50^2-B_33*B_12*B_46*B_48^2*B_50^2-B_33*B_15^2*B_29*B_46*B_48*B_50-B_33*B_15*B_29*B_32*B_46*B_50^2+B_33*B_15*B_29*B_46*B_48*B_50^2+B_33*B_29*B_32*B_46*B_50^3}
    
markedSetGens = sub(markedSetGens,projectionSubstitutions)
markedSetSecondSyzygies = sub(markedSetSecondSyzygies,projectionSubstitutions)

use ringB;			    
markedScheme = ideal(B_45+1,
                     B_44,
		     B_43,
		     B_42,
		     B_37,
		     B_31,
		     B_28,
		     B_27+1,
		     B_26,
		     B_25,
		     B_14+1,
		     B_11,
		     B_10,
		     B_9,
		     B_8,
		     B_0+1,
		     B_32-B_48,
		     B_29-B_46,
		     B_1+B_50,
		     B_34-B_49,
		     B_30-B_47,
		     B_20+B_33+B_15*B_48+B_48*B_50,
		     B_13*B_48+B_49*B_12+B_12*B_46*B_48,
		     B_13*B_12*B_15*B_48^3*B_50+B_13*B_12*B_48^3*B_50^2-B_13*B_15^2*B_46*B_48^2*B_50+B_13*B_46*B_48^2*B_50^3-B_20*B_12^2*B_46*B_48^2*B_50+B_20*B_12*B_15*B_46^2*B_48*B_50-B_20*B_12*B_46^2*B_48*B_50^2-B_33*B_12^2*B_46*B_48^2*B_50+
		         B_33*B_12*B_15*B_46^2*B_48*B_50-B_33*B_12*B_46^2*B_48*B_50^2+B_49*B_12^2*B_15*B_48^2*B_50+B_49*B_12^2*B_48^2*B_50^2-B_49*B_12*B_15^2*B_46*B_48*B_50+B_49*B_12*B_46*B_48*B_50^3,
		     B_13*B_12*B_15^3*B_46*B_48^3+B_13*B_12*B_46*B_48^3*B_50^3+B_13*B_15^3*B_46^2*B_48^2*B_50-2*B_13*B_15^2*B_46^2*B_48^2*B_50^2-B_13*B_15*B_46^2*B_48^2*B_50^3+2*B_13*B_46^2*B_48^2*B_50^4-B_20*B_12^2*B_15^2*B_46^2*B_48^2+
		         B_20*B_12^2*B_15*B_46^2*B_48^2*B_50-B_20*B_12^2*B_46^2*B_48^2*B_50^2-B_20*B_12*B_15^2*B_46^3*B_48*B_50+3*B_20*B_12*B_15*B_46^3*B_48*B_50^2-2*B_20*B_12*B_46^3*B_48*B_50^3-B_33*B_12^2*B_15^2*B_46^2*B_48^2+
			 B_33*B_12^2*B_15*B_46^2*B_48^2*B_50-B_33*B_12^2*B_46^2*B_48^2*B_50^2-B_33*B_12*B_15^2*B_46^3*B_48*B_50+3*B_33*B_12*B_15*B_46^3*B_48*B_50^2-2*B_33*B_12*B_46^3*B_48*B_50^3+B_49*B_12^2*B_15^3*B_46*B_48^2+
			 B_49*B_12^2*B_46*B_48^2*B_50^3+B_49*B_12*B_15^3*B_46^2*B_48*B_50-2*B_49*B_12*B_15^2*B_46^2*B_48*B_50^2-B_49*B_12*B_15*B_46^2*B_48*B_50^3+2*B_49*B_12*B_46^2*B_48*B_50^4,
		     B_13*B_49+B_47*B_12*B_48,
		     B_3-B_33-B_15*B_48-B_48*B_50,
		     B_3*B_12*B_15*B_46*B_48^2*B_50^2+B_3*B_12*B_46*B_48^2*B_50^3+B_20*B_12*B_15*B_46*B_48^2*B_50^2+B_20*B_12*B_46*B_48^2*B_50^3,
		     B_3*B_12*B_15^2*B_46*B_48*B_50-B_3*B_12*B_46*B_48*B_50^3+B_20*B_12*B_15^2*B_46*B_48*B_50-B_20*B_12*B_46*B_48*B_50^3,
		     B_3*B_12^2*B_15*B_46*B_48^3+B_3*B_12^2*B_46*B_48^3*B_50-B_3*B_15*B_46^3*B_48*B_50^2-B_3*B_46^3*B_48*B_50^3+B_20*B_12^2*B_15*B_46*B_48^3+B_20*B_12^2*B_46*B_48^3*B_50-B_20*B_15*B_46^3*B_48*B_50^2-B_20*B_46^3*B_48*B_50^3,
		     B_3*B_12^2*B_15^2*B_46*B_48^2-B_3*B_12^2*B_15*B_46*B_48^2*B_50-2*B_3*B_12^2*B_46*B_48^2*B_50^2-2*B_13*B_12*B_15^3*B_48^3-2*B_13*B_12*B_48^3*B_50^3-2*B_13*B_15^3*B_46*B_48^2*B_50+4*B_13*B_15^2*B_46*B_48^2*B_50^2+
		         2*B_13*B_15*B_46*B_48^2*B_50^3-4*B_13*B_46*B_48^2*B_50^4+3*B_20*B_12^2*B_15^2*B_46*B_48^2-3*B_20*B_12^2*B_15*B_46*B_48^2*B_50+2*B_20*B_12*B_15^2*B_46^2*B_48*B_50-6*B_20*B_12*B_15*B_46^2*B_48*B_50^2+
			 4*B_20*B_12*B_46^2*B_48*B_50^3+2*B_33*B_12^2*B_15^2*B_46*B_48^2-2*B_33*B_12^2*B_15*B_46*B_48^2*B_50+2*B_33*B_12^2*B_46*B_48^2*B_50^2+2*B_33*B_12*B_15^2*B_46^2*B_48*B_50-6*B_33*B_12*B_15*B_46^2*B_48*B_50^2+
			 4*B_33*B_12*B_46^2*B_48*B_50^3-2*B_49*B_12^2*B_15^3*B_48^2-2*B_49*B_12^2*B_48^2*B_50^3-2*B_49*B_12*B_15^3*B_46*B_48*B_50+4*B_49*B_12*B_15^2*B_46*B_48*B_50^2+2*B_49*B_12*B_15*B_46*B_48*B_50^3-4*B_49*B_12*B_46*B_48*B_50^4,
		     B_3*B_47*B_15^2*B_46^2*B_48*B_50-B_3*B_47*B_15*B_46^2*B_48*B_50^2-2*B_3*B_47*B_46^2*B_48*B_50^3-B_3*B_49*B_12^2*B_15*B_46*B_48^2-B_3*B_49*B_12^2*B_46*B_48^2*B_50-B_3*B_49*B_12*B_15^2*B_46^2*B_48+
		         2*B_3*B_49*B_12*B_15*B_46^2*B_48*B_50+3*B_3*B_49*B_12*B_46^2*B_48*B_50^2+B_20*B_47*B_15^2*B_46^2*B_48*B_50-B_20*B_47*B_15*B_46^2*B_48*B_50^2-2*B_20*B_47*B_46^2*B_48*B_50^3-B_20*B_49*B_12^2*B_15*B_46*B_48^2-
			 B_20*B_49*B_12^2*B_46*B_48^2*B_50-B_20*B_49*B_12*B_15^2*B_46^2*B_48+2*B_20*B_49*B_12*B_15*B_46^2*B_48*B_50+3*B_20*B_49*B_12*B_46^2*B_48*B_50^2,
		     B_2+B_51-B_12*B_48,
		     B_2*B_46+B_13*B_48+B_49*B_12+B_51*B_46,
		     B_2*B_12*B_15^2*B_48^3-B_2*B_12*B_15*B_48^3*B_50-2*B_2*B_12*B_48^3*B_50^2+B_3*B_12^2*B_15*B_48^3+B_3*B_12^2*B_48^3*B_50+B_3*B_12*B_15^2*B_46*B_48^2-B_3*B_12*B_46*B_48^2*B_50^2+B_13*B_15^2*B_48^3*B_50-B_13*B_48^3*B_50^3+
		         2*B_20*B_12^2*B_15*B_48^3-B_20*B_12^2*B_48^3*B_50+B_20*B_12*B_15^2*B_46*B_48^2-B_20*B_12*B_15*B_46*B_48^2*B_50+B_33*B_12^2*B_15*B_48^3-2*B_33*B_12^2*B_48^3*B_50-B_33*B_12*B_15*B_46*B_48^2*B_50+B_33*B_12*B_46*B_48^2*B_50^2+
			 B_49*B_12*B_15^2*B_48^2*B_50-B_49*B_12*B_48^2*B_50^3+B_51*B_12*B_15^2*B_48^3-B_51*B_12*B_15*B_48^3*B_50-2*B_51*B_12*B_48^3*B_50^2,
		     B_2*B_47+B_13*B_49+B_47*B_51,
		     B_38+B_20*B_48,
		     B_35+B_3*B_46+B_17*B_48+B_49*B_15+B_49*B_50+B_51*B_48,
		     B_35*B_12^2*B_15^2*B_46*B_48^2-B_35*B_12^2*B_15*B_46*B_48^2*B_50-2*B_35*B_12^2*B_46*B_48^2*B_50^2-B_35*B_12*B_15^2*B_46^2*B_48*B_50+B_35*B_12*B_46^2*B_48*B_50^3+B_3*B_13*B_15*B_46^2*B_48*B_50^2+B_3*B_13*B_46^2*B_48*B_50^3-
		         B_3*B_49*B_12^2*B_15^2*B_46*B_48+B_3*B_49*B_12^2*B_15*B_46*B_48*B_50+2*B_3*B_49*B_12^2*B_46*B_48*B_50^2+B_3*B_49*B_12*B_15^2*B_46^2*B_50-B_3*B_49*B_12*B_46^2*B_50^3-B_3*B_51*B_12*B_15*B_46^2*B_48*B_50-
			 3*B_3*B_51*B_12*B_46^2*B_48*B_50^2-B_13*B_16*B_15*B_46^2*B_48^2*B_50-B_13*B_16*B_46^2*B_48^2*B_50^2-2*B_13*B_17*B_12*B_15^2*B_48^3+2*B_13*B_17*B_12*B_48^3*B_50^2+B_13*B_17*B_15*B_46*B_48^2*B_50^2+B_13*B_17*B_46*B_48^2*B_50^3+
			 B_13*B_20*B_12^2*B_15*B_48^3+B_13*B_20*B_12^2*B_48^3*B_50+B_13*B_20*B_12*B_15^2*B_46*B_48^2-B_13*B_20*B_12*B_15*B_46*B_48^2*B_50-2*B_13*B_20*B_12*B_46*B_48^2*B_50^2-B_13*B_20*B_15^2*B_46^2*B_48*B_50+B_13*B_20*B_15*B_46^2*B_48*B_50^2+
			 2*B_13*B_20*B_46^2*B_48*B_50^3-B_13*B_33*B_12^2*B_15*B_48^3-B_13*B_33*B_12^2*B_48^3*B_50+B_13*B_47*B_15^2*B_48^2*B_50^2+2*B_13*B_47*B_15*B_48^2*B_50^3+B_13*B_47*B_48^2*B_50^4-B_13*B_49*B_12*B_15^3*B_48^2+
			 3*B_13*B_49*B_12*B_15*B_48^2*B_50^2+2*B_13*B_49*B_12*B_48^2*B_50^3+B_13*B_49*B_15^3*B_46*B_48*B_50+B_13*B_49*B_15^2*B_46*B_48*B_50^2-B_13*B_49*B_15*B_46*B_48*B_50^3-B_13*B_49*B_46*B_48*B_50^4+3*B_13*B_51*B_15^2*B_46*B_48^2*B_50-
			 4*B_13*B_51*B_15*B_46*B_48^2*B_50^2-7*B_13*B_51*B_46*B_48^2*B_50^3+B_16*B_20*B_12*B_46^3*B_48*B_50+B_16*B_33*B_12*B_46^3*B_48*B_50-B_16*B_49*B_12*B_15*B_46^2*B_48*B_50-B_16*B_49*B_12*B_46^2*B_48*B_50^2+B_17*B_20*B_12^2*B_15*B_46*B_48^2+
			 B_17*B_20*B_12*B_15*B_46^2*B_48*B_50-2*B_17*B_20*B_12*B_46^2*B_48*B_50^2+B_17*B_33*B_12^2*B_15*B_46*B_48^2+B_17*B_33*B_12*B_15*B_46^2*B_48*B_50-2*B_17*B_33*B_12*B_46^2*B_48*B_50^2-2*B_17*B_49*B_12^2*B_15^2*B_48^2+
			 2*B_17*B_49*B_12^2*B_48^2*B_50^2+B_17*B_49*B_12*B_15*B_46*B_48*B_50^2+B_17*B_49*B_12*B_46*B_48*B_50^3-B_20^2*B_12^3*B_46*B_48^2-B_20*B_47*B_12*B_15*B_46*B_48*B_50^2-B_20*B_47*B_12*B_46*B_48*B_50^3+B_20*B_49*B_12^3*B_15*B_48^2+
			 B_20*B_49*B_12^3*B_48^2*B_50-B_20*B_51*B_12^2*B_15*B_46*B_48^2+2*B_20*B_51*B_12^2*B_46*B_48^2*B_50-3*B_20*B_51*B_12*B_15*B_46^2*B_48*B_50+3*B_20*B_51*B_12*B_46^2*B_48*B_50^2+B_33^2*B_12^3*B_46*B_48^2-B_33*B_47*B_12*B_15*B_46*B_48*B_50^2-
			 B_33*B_47*B_12*B_46*B_48*B_50^3-B_33*B_49*B_12^3*B_15*B_48^2-B_33*B_49*B_12^3*B_48^2*B_50-B_33*B_51*B_12^2*B_15*B_46*B_48^2+2*B_33*B_51*B_12^2*B_46*B_48^2*B_50-2*B_33*B_51*B_12*B_15*B_46^2*B_48*B_50+6*B_33*B_51*B_12*B_46^2*B_48*B_50^2+
			 B_47*B_49*B_12*B_15^2*B_48*B_50^2+2*B_47*B_49*B_12*B_15*B_48*B_50^3+B_47*B_49*B_12*B_48*B_50^4-B_49^2*B_12^2*B_15^3*B_48+3*B_49^2*B_12^2*B_15*B_48*B_50^2+2*B_49^2*B_12^2*B_48*B_50^3+B_49^2*B_12*B_15^3*B_46*B_50+
			 B_49^2*B_12*B_15^2*B_46*B_50^2-B_49^2*B_12*B_15*B_46*B_50^3-B_49^2*B_12*B_46*B_50^4+3*B_49*B_51*B_12*B_15^2*B_46*B_48*B_50-4*B_49*B_51*B_12*B_15*B_46*B_48*B_50^2-7*B_49*B_51*B_12*B_46*B_48*B_50^3,
		     B_4-B_40-B_16*B_48-B_33*B_50,
		     B_4*B_12^2*B_15*B_46*B_48^3+B_4*B_12^2*B_46*B_48^3*B_50+B_4*B_12*B_15^2*B_46^2*B_48^2-B_4*B_12*B_46^2*B_48^2*B_50^2+B_35*B_12^2*B_15*B_48^3*B_50+B_35*B_12^2*B_48^3*B_50^2-B_35*B_12*B_15*B_46*B_48^2*B_50^2-B_35*B_12*B_46*B_48^2*B_50^3+
		         B_38*B_12^2*B_46*B_48^2*B_50^2-B_40*B_12^2*B_15*B_46*B_48^3-B_40*B_12^2*B_46*B_48^3*B_50-B_40*B_12*B_15^2*B_46^2*B_48^2+B_40*B_12*B_46^2*B_48^2*B_50^2+B_2*B_20*B_12^2*B_15*B_48^3+B_2*B_20*B_12^2*B_48^3*B_50-B_2*B_33*B_12^2*B_15*B_48^3-
			 B_2*B_33*B_12^2*B_48^3*B_50+B_2*B_49*B_12*B_15^3*B_48^2-3*B_2*B_49*B_12*B_15*B_48^2*B_50^2-2*B_2*B_49*B_12*B_48^2*B_50^3-B_3*B_13*B_12*B_15^2*B_48^3+B_3*B_13*B_12*B_48^3*B_50^2+3*B_3*B_13*B_15^2*B_46*B_48^2*B_50+
			 B_3*B_13*B_15*B_46*B_48^2*B_50^2-2*B_3*B_13*B_46*B_48^2*B_50^3-B_3*B_17*B_12^2*B_15*B_48^3-B_3*B_17*B_12^2*B_48^3*B_50-B_3*B_17*B_12*B_15^2*B_46*B_48^2+B_3*B_17*B_12*B_46*B_48^2*B_50^2+B_3*B_20*B_12^2*B_15*B_46*B_48^2-
			 2*B_3*B_20*B_12^2*B_46*B_48^2*B_50-3*B_3*B_20*B_12*B_15*B_46^2*B_48*B_50+2*B_3*B_20*B_12*B_46^2*B_48*B_50^2+B_3*B_33*B_12^2*B_15*B_46*B_48^2-2*B_3*B_33*B_12^2*B_46*B_48^2*B_50-3*B_3*B_33*B_12*B_15*B_46^2*B_48*B_50+
			 3*B_3*B_33*B_12*B_46^2*B_48*B_50^2-B_3*B_49*B_12^2*B_15^2*B_48^2+B_3*B_49*B_12^2*B_48^2*B_50^2+B_3*B_49*B_12*B_15*B_46*B_48*B_50^2+B_3*B_49*B_12*B_46*B_48*B_50^3-B_3*B_51*B_12^2*B_15*B_48^3-B_3*B_51*B_12^2*B_48^3*B_50-
			 3*B_3*B_51*B_12*B_15^2*B_46*B_48^2+3*B_3*B_51*B_12*B_15*B_46*B_48^2*B_50+6*B_3*B_51*B_12*B_46*B_48^2*B_50^2+B_3*B_51*B_15^2*B_46^2*B_48*B_50-B_3*B_51*B_46^2*B_48*B_50^3+B_13*B_17*B_15^2*B_48^3*B_50+B_13*B_17*B_15*B_48^3*B_50^2-
			 B_13*B_20*B_12*B_48^3*B_50^2+B_13*B_20*B_15^2*B_46*B_48^2*B_50-B_13*B_20*B_15*B_46*B_48^2*B_50^2-2*B_13*B_20*B_46*B_48^2*B_50^3+B_13*B_33*B_12*B_15^2*B_48^3-B_13*B_33*B_12*B_48^3*B_50^2-2*B_13*B_33*B_15^2*B_46*B_48^2*B_50+
			 2*B_13*B_33*B_46*B_48^2*B_50^3+2*B_13*B_49*B_15^3*B_48^2*B_50+3*B_13*B_49*B_15^2*B_48^2*B_50^2-B_13*B_49*B_48^2*B_50^4+B_13*B_51*B_15^2*B_48^3*B_50+B_13*B_51*B_15*B_48^3*B_50^2+B_16*B_20*B_12^2*B_46*B_48^3+
			 B_16*B_20*B_12*B_15*B_46^2*B_48^2-B_16*B_20*B_12*B_46^2*B_48^2*B_50+B_16*B_33*B_12^2*B_46*B_48^3+B_16*B_33*B_12*B_15*B_46^2*B_48^2-B_16*B_33*B_12*B_46^2*B_48^2*B_50-B_17*B_20*B_12^2*B_15*B_48^3-2*B_17*B_20*B_12^2*B_48^3*B_50-
			 B_17*B_20*B_12*B_15^2*B_46*B_48^2-B_17*B_20*B_12*B_15*B_46*B_48^2*B_50+2*B_17*B_20*B_12*B_46*B_48^2*B_50^2-B_17*B_33*B_12^2*B_48^3*B_50-B_17*B_33*B_12*B_15*B_46*B_48^2*B_50+B_17*B_33*B_12*B_46*B_48^2*B_50^2+B_17*B_49*B_12*B_15^2*B_48^2*B_50+
			 B_17*B_49*B_12*B_15*B_48^2*B_50^2+B_20^2*B_12^3*B_48^3-B_20^2*B_12*B_15*B_46^2*B_48*B_50+B_20^2*B_12*B_46^2*B_48*B_50^2-B_20*B_33*B_12^2*B_15*B_46*B_48^2+2*B_20*B_33*B_12^2*B_46*B_48^2*B_50+2*B_20*B_33*B_12*B_15*B_46^2*B_48*B_50-
			 B_20*B_33*B_12*B_46^2*B_48*B_50^2+B_20*B_49*B_12^2*B_15^2*B_48^2-2*B_20*B_49*B_12^2*B_15*B_48^2*B_50-4*B_20*B_49*B_12^2*B_48^2*B_50^2-4*B_20*B_49*B_12*B_15^2*B_46*B_48*B_50-B_20*B_49*B_12*B_15*B_46*B_48*B_50^2+
			 3*B_20*B_49*B_12*B_46*B_48*B_50^3-B_20*B_51*B_12^2*B_48^3*B_50-3*B_20*B_51*B_12*B_15^2*B_46*B_48^2+2*B_20*B_51*B_12*B_15*B_46*B_48^2*B_50+7*B_20*B_51*B_12*B_46*B_48^2*B_50^2+B_20*B_51*B_15^2*B_46^2*B_48*B_50-B_20*B_51*B_46^2*B_48*B_50^3-
			 B_33^2*B_12^3*B_48^3-B_33^2*B_12^2*B_15*B_46*B_48^2+2*B_33^2*B_12^2*B_46*B_48^2*B_50+3*B_33^2*B_12*B_15*B_46^2*B_48*B_50-3*B_33^2*B_12*B_46^2*B_48*B_50^2+2*B_33*B_49*B_12^2*B_15^2*B_48^2-2*B_33*B_49*B_12^2*B_15*B_48^2*B_50-
			 4*B_33*B_49*B_12^2*B_48^2*B_50^2-4*B_33*B_49*B_12*B_15^2*B_46*B_48*B_50+4*B_33*B_49*B_12*B_46*B_48*B_50^3-B_33*B_51*B_12^2*B_15*B_48^3-2*B_33*B_51*B_12^2*B_48^3*B_50-B_33*B_51*B_12*B_15*B_46*B_48^2*B_50+B_33*B_51*B_12*B_46*B_48^2*B_50^2+
			 2*B_49^2*B_12*B_15^3*B_48*B_50+3*B_49^2*B_12*B_15^2*B_48*B_50^2-B_49^2*B_12*B_48*B_50^4+B_49*B_51*B_12*B_15^3*B_48^2+B_49*B_51*B_12*B_15^2*B_48^2*B_50-2*B_49*B_51*B_12*B_15*B_48^2*B_50^2-2*B_49*B_51*B_12*B_48^2*B_50^3,
		     B_39+B_20*B_49,
		     B_36+B_3*B_47+B_17*B_49+B_49*B_51,
		     B_24*B_48+B_23*B_49+B_23*B_46*B_48,
		     B_24*B_49+B_23*B_47*B_48,
		     B_22*B_48-B_41*B_48+B_21*B_49+B_21*B_46*B_48+B_38*B_46*B_50-B_40*B_49-B_40*B_46*B_48-B_20*B_49*B_50-B_20*B_51*B_48,
		     B_22*B_49-B_41*B_49+B_21*B_47*B_48+B_38*B_47*B_50-B_40*B_47*B_48-B_20*B_49*B_51,
		     B_19*B_48+B_4*B_46^2+B_18*B_49+B_18*B_46*B_48+B_35*B_46*B_50-B_40*B_46^2-B_3*B_47*B_50-B_3*B_51*B_46+B_16*B_47*B_48+B_16*B_49*B_46-B_17*B_49*B_50-B_17*B_51*B_48+B_33*B_47*B_50+B_33*B_51*B_46-B_49*B_51*B_15-2*B_49*B_51*B_50-B_51^2*B_48,
		     B_19*B_49+B_4*B_47*B_46+B_18*B_47*B_48+B_35*B_47*B_50-B_40*B_47*B_46-B_3*B_47*B_51+B_16*B_47*B_49-B_17*B_49*B_51+B_33*B_47*B_51-B_49*B_51^2,
		     B_7-B_23*B_48,
		     B_7*B_46+B_24*B_48+B_23*B_49,
		     B_7*B_47+B_24*B_49,
		     B_6-B_21*B_48-B_38*B_50+B_40*B_48,
		     B_6*B_46+B_22*B_48+B_39*B_50-B_41*B_48+B_21*B_49+B_38*B_51-B_40*B_49,
		     B_6*B_47+B_22*B_49+B_39*B_51-B_41*B_49,
		     B_5-B_41-B_4*B_46-B_18*B_48-B_35*B_50+B_40*B_46-B_16*B_49-B_33*B_51,
		     B_5*B_46+B_19*B_48+B_36*B_50-B_41*B_46+B_4*B_47+B_18*B_49+B_35*B_51-B_40*B_47,
		     B_5*B_47+B_19*B_49+B_36*B_51-B_41*B_47)
		 
exactenssI = markedSetGens*markedSetFirstSyzygies;
exactenssII = markedSetFirstSyzygies*markedSetSecondSyzygies;
markedSchemeCheck = ideal for t in (flatten for e in (flatten entries exactenssI) | (flatten entries exactenssII) list terms e) list sub(leadCoefficient t,ringB);
markedSchemeCheck == markedScheme

-- primary decomposition
bruteForce = time primaryDecomposition markedScheme; -- it does not finish 

irreducibleComponent1 = trim (markedScheme + ideal(B_6,B_7,B_48,B_49))
dim irreducibleComponent1
radical irreducibleComponent1 == irreducibleComponent1

irreducibleComponent2 = trim(markedScheme + ideal(-B_47*B_48^2+B_49^2+B_49*B_46*B_48));
irreducibleComponent2 = time trim saturate(irreducibleComponent2,B_48);
irreducibleComponent2 = trim saturate(irreducibleComponent2,B_49);
dim irreducibleComponent2
radical irreducibleComponent2 == irreducibleComponent2

irreducibleComponent3 = trim (markedScheme  + ideal(B_6,B_7));
irreducibleComponent3 = saturate(irreducibleComponent3,B_48);
irreducibleComponent3 = saturate(irreducibleComponent3,B_49);
irreducibleComponent3 = saturate(irreducibleComponent3,-B_47*B_48^2+B_49^2+B_49*B_46*B_48);
dim irreducibleComponent3
radical irreducibleComponent3 == irreducibleComponent3


==> anc/rationalParametrization-planeConic+line.m2 <==
-----------------------------------------------------------------
-- PLANE CONIC + LINE (with the embedding in the first factor) --
-----------------------------------------------------------------
restart
KK = QQ;
R = KK[x_3,x_2,x_1,x_0,MonomialOrder=>{Position=>Up,Weights=>{9,5,3,1}}];
gensCoeffWeights = {16, 14, 12, 12, 12, 12, 12, 10, 10, 10, 10, 8, 8, 8, 8, 8, 8, 8,
                    8, 6, 6, 6, 6, 6, 6, 4, 4, 4, 4, 4, 4, 4, 4, 2, 2, 2, 2, 2};
ringC = KK[C_7, C_6, C_37, C_26, C_15, C_5, C_4, C_36, C_25, C_14, C_3, C_35, C_34, C_24, C_23, C_13, C_12, C_2, C_1, C_33, C_32, C_22, C_21, C_11, C_0, C_31, C_30, C_29, C_20, C_19, C_18, C_10, C_9, C_28, C_27, C_17, C_16, C_8,
           Degrees=>gensCoeffWeights,MonomialOrder=>{Weights => gensCoeffWeights,Lex}]; 
ringCR = ringC[options R,Join=>false,DegreeMap => x -> 0];

curveIdeal = ideal(x_3^2+C_0*x_3*x_1+C_1*x_2^2+C_2*x_3*x_0+C_3*x_2*x_1+C_4*x_1^2+C_5*x_2*x_0+C_6*x_1*x_0+C_7*x_0^2,
                   x_3*x_2+C_8*x_3*x_1+C_9*x_2^2+C_10*x_3*x_0+C_11*x_2*x_1+C_12*x_1^2+C_13*x_2*x_0+C_14*x_1*x_0+C_15*x_0^2,
		   x_2^3+C_16*x_2^2*x_1+C_17*x_3*x_1*x_0+C_18*x_2*x_1^2+C_19*x_2^2*x_0+C_20*x_3*x_0^2+C_21*x_1^3+C_22*x_2*x_1*x_0+C_23*x_1^2*x_0+C_24*x_2*x_0^2+C_25*x_1*x_0^2+C_26*x_0^3,
		   x_3*x_1^2+C_27*x_2^2*x_1+C_28*x_3*x_1*x_0+C_29*x_2*x_1^2+C_30*x_2^2*x_0+C_31*x_3*x_0^2+C_32*x_1^3+C_33*x_2*x_1*x_0+C_34*x_1^2*x_0+C_35*x_2*x_0^2+C_36*x_1*x_0^2+C_37*x_0^3)

firstSyzygies = matrix {{-x_2-C_8*x_1-C_10*x_0, -C_17*x_1*x_0-C_20*x_0^2, -x_1^2-C_28*x_1*x_0-C_31*x_0^2, 0},
                        {x_3-C_9*x_2+(-C_11+C_0+C_9*C_8)*x_1+(-C_13+C_2+C_10*C_9)*x_0, -x_2^2+(-C_16+C_8)*x_2*x_1+(-C_18+C_16*C_8-C_8^2)*x_1^2+(-C_19+C_10)*x_2*x_0+(-C_22+C_19*C_8+C_10*C_16-2*C_10*C_8-C_9*C_17)*x_1*x_0+(-C_24-C_20*C_9+C_19*C_10-C_10^2)*x_0^2,
			    -C_27*x_2*x_1+(-C_29+C_27*C_8)*x_1^2-C_30*x_2*x_0+(-C_33+C_30*C_8+C_10*C_27)*x_1*x_0+(-C_35+C_30*C_10)*x_0^2, -x_1^2-C_28*x_1*x_0-C_31*x_0^2},
			{C_1+C_9^2, x_3+C_9*x_2+(C_11-C_9*C_8)*x_1+(C_13-C_10*C_9)*x_0, C_9*C_27*x_1+C_30*C_9*x_0, -C_27*x_1-C_30*x_0},
			{-C_12+C_11*C_8-C_9*C_8^2, (-C_21+C_18*C_8-C_16*C_8^2+C_8^3)*x_1+(-C_23+C_22*C_8+C_21*C_28-C_11*C_17+C_0*C_17-C_19*C_8^2+C_18*C_10-C_18*C_28*C_8-2*C_10*C_16*C_8+3*C_10*C_8^2+2*C_9*C_17*C_8+C_28*C_16*C_8^2-C_28*C_8^3)*x_0,
                            x_3+(-C_32+C_0+C_29*C_8-C_27*C_8^2)*x_1+(-C_34+C_2+C_33*C_8+C_32*C_28-C_30*C_8^2+C_29*C_10-C_29*C_28*C_8-2*C_10*C_27*C_8-C_9*C_27*C_17+C_28*C_27*C_8^2)*x_0, x_2+C_8*x_1+(C_10+C_27*C_17)*x_0}}
-- resolution minimal:  C_1+C_9^2 = 0, -C_12+C_11C_8-C_9C_8^2 = 0

secondSyzygies = matrix {{x_1^2+C_28*x_1*x_0+C_31*x_0^2},
                         {C_27*x_1+C_30*x_0},
			 {-x_2-C_8*x_1+(-C_10-C_27*C_17)*x_0},
                         {x_3+(-C_32+C_0+C_29*C_8-C_27*C_8^2)*x_1+(-C_34+C_2+C_33*C_8+C_32*C_28-C_30*C_8^2+C_29*C_10-C_29*C_28*C_8-2*C_10*C_27*C_8-C_9*C_27*C_17+C_28*C_27*C_8^2)*x_0}}
-- Harthsorne-Rao module artinian, C_31*C_27^2+C_30^2-C_30*C_28*C_27 != 0, C_27 != 0 and C_30 != 0

markedScheme = ideal(-C_20*C_27-C_30*C_17+C_17*C_27*C_28,
                     -C_20*C_30+C_31*C_17*C_27,
		     -C_9+C_29+C_8*C_27-C_16*C_27,
		     C_33-C_9*C_28+C_10*C_27-C_19*C_27+C_30*C_8-C_30*C_16+C_17*C_27^2,
		     -C_11+C_32-C_18*C_27+C_29*C_8,
		     C_35-C_9*C_31+C_10*C_30-C_19*C_30+C_30*C_17*C_27,
		     -C_13+C_34-C_11*C_28-C_22*C_27+C_33*C_8+C_10*C_29-C_18*C_30+C_29*C_17*C_27,
		     -C_12-C_21*C_27+C_32*C_8,
		     -C_12+C_11*C_8-C_21*C_27-C_9*C_8^2+C_18*C_8*C_27+C_8^3*C_27-C_8^2*C_16*C_27,
		     C_12*C_8-C_12*C_16-C_11*C_8^2+C_11*C_8*C_16+C_21*C_9-C_21*C_29-C_9*C_18*C_8+C_18*C_29*C_8+C_29*C_8^3-C_29*C_8^2*C_16,
		     -C_12*C_18-C_12*C_8^2+C_12*C_8*C_16+C_11*C_21-C_21*C_32-C_21*C_9*C_8+C_32*C_18*C_8+C_32*C_8^3-C_32*C_8^2*C_16,
		     -C_1+C_0*C_27-C_11*C_27-C_32*C_27-C_9*C_29+C_9*C_8*C_27+C_9*C_16*C_27+C_29*C_8*C_27-C_8^2*C_27^2,
		     -C_1*C_28+C_2*C_27-C_13*C_27-C_34*C_27+C_0*C_30-C_11*C_30-C_32*C_30+C_32*C_27*C_28-C_33*C_9+C_33*C_8*C_27+C_9*C_10*C_27+C_9*C_19*C_27+C_9*C_30*C_8+C_9*C_30*C_16-C_9*C_17*C_27^2+C_10*C_29*C_27-2*C_10*C_8*C_27^2+C_29*C_30*C_8-C_29*C_8*C_27*C_28-2*C_30*C_8^2*C_27+C_8^2*C_27^2*C_28,
		     -C_1*C_31+C_2*C_30-C_13*C_30-C_34*C_30-C_35*C_9+C_32*C_30*C_28+C_33*C_30*C_8+C_9*C_10*C_30+C_9*C_19*C_30-C_9*C_30*C_17*C_27+C_10*C_29*C_30-2*C_10*C_30*C_8*C_27-C_29*C_30*C_8*C_28-C_30^2*C_8^2+C_30*C_8^2*C_27*C_28,
		     C_36-C_34*C_28-C_35*C_8-C_32*C_31+C_32*C_28^2-C_33*C_10+C_33*C_8*C_28+C_9*C_20*C_27+C_9*C_30*C_17-C_9*C_17*C_27*C_28+C_10^2*C_27+C_10*C_29*C_28+2*C_10*C_30*C_8-2*C_10*C_8*C_27*C_28+C_29*C_31*C_8-C_29*C_8*C_28^2-C_30*C_8^2*C_28-C_31*C_8^2*C_27+C_8^2*C_27*C_28^2,
		     C_36-C_13*C_28-C_24*C_27+C_35*C_8-C_11*C_31-C_22*C_30+C_33*C_10+C_33*C_17*C_27,
		     C_25-C_2*C_17+C_13*C_17-C_23*C_28-C_24*C_8-C_0*C_20+C_0*C_17*C_28+C_11*C_20-C_11*C_17*C_28-C_21*C_31+C_21*C_28^2-C_22*C_10+C_22*C_8*C_28-2*C_9*C_10*C_17-2*C_9*C_20*C_8+2*C_9*C_8*C_17*C_28-3*C_10^2*C_8+C_10^2*C_16+C_10*C_18*C_28+2*C_10*C_19*C_8+3*C_10*C_8^2*C_28-2*C_10*C_8*C_16*C_28+C_18*C_31*C_8-C_18*C_8*C_28^2-C_19*C_8^2*C_28+C_31*C_8^3-C_31*C_8^2*C_16-C_8^3*C_28^2+C_8^2*C_16*C_28^2,
		     -C_14-C_12*C_28-C_23*C_27+C_34*C_8-C_21*C_30+C_32*C_10+C_32*C_17*C_27,
		     -C_14-C_1*C_17+C_13*C_8-C_23*C_27+C_0*C_17*C_27+C_11*C_10-C_11*C_17*C_27-C_21*C_30+C_21*C_27*C_28+C_22*C_8*C_27-C_9^2*C_17-2*C_9*C_10*C_8+2*C_9*C_8*C_17*C_27+C_10*C_18*C_27+3*C_10*C_8^2*C_27-2*C_10*C_8*C_16*C_27+C_18*C_30*C_8-C_18*C_8*C_27*C_28-C_19*C_8^2*C_27+C_30*C_8^3-C_30*C_8^2*C_16-C_8^3*C_27*C_28+C_8^2*C_16*C_27*C_28,
		     C_14+C_1*C_17-C_12*C_28-C_13*C_8-C_11*C_10+C_11*C_8*C_28+C_9^2*C_17+2*C_9*C_10*C_8-C_9*C_8^2*C_28,
		     -C_3-C_12*C_27+C_0*C_29-C_11*C_29+C_11*C_8*C_27-C_32*C_29+C_9*C_18*C_27+C_29^2*C_8-C_29*C_8^2*C_27,
		     -C_3-C_1*C_8+C_1*C_16-C_12*C_27+C_0*C_9-2*C_11*C_9+C_11*C_8*C_27+C_9^2*C_8+C_9^2*C_16-C_9*C_8^2*C_27,
		     -C_3*C_17+C_14*C_8-C_14*C_16+C_12*C_10-C_12*C_19-C_13*C_8^2+C_13*C_8*C_16+C_23*C_9-C_23*C_29+C_0*C_29*C_17-C_11*C_9*C_17-2*C_11*C_10*C_8+C_11*C_10*C_16+C_11*C_19*C_8-C_11*C_29*C_17-C_21*C_33+C_21*C_29*C_28-C_22*C_9*C_8+C_22*C_29*C_8+C_33*C_18*C_8+C_33*C_8^3-C_33*C_8^2*C_16-C_9*C_10*C_18+2*C_9*C_29*C_8*C_17+C_10*C_18*C_29+3*C_10*C_29*C_8^2-2*C_10*C_29*C_8*C_16-C_18*C_29*C_8*C_28-C_19*C_29*C_8^2-C_29*C_8^3*C_28+C_29*C_8^2*C_16*C_28,
		     C_37-C_34*C_31-C_35*C_10+C_32*C_31*C_28+C_33*C_31*C_8+C_9*C_20*C_30-C_9*C_31*C_17*C_27+C_10^2*C_30+C_10*C_29*C_31-2*C_10*C_31*C_8*C_27-C_29*C_31*C_8*C_28-C_30*C_31*C_8^2+C_31*C_8^2*C_27*C_28,
		     C_37-C_13*C_31-C_24*C_30+C_35*C_10+C_35*C_17*C_27,
		     C_26-C_2*C_20+C_13*C_20-C_23*C_31-C_24*C_10+C_0*C_31*C_17-C_11*C_31*C_17+C_21*C_31*C_28+C_22*C_31*C_8-2*C_9*C_10*C_20+2*C_9*C_31*C_8*C_17-C_10^3+C_10^2*C_19+C_10*C_18*C_31+3*C_10*C_31*C_8^2-2*C_10*C_31*C_8*C_16-C_18*C_31*C_8*C_28-C_19*C_31*C_8^2-C_31*C_8^3*C_28+C_31*C_8^2*C_16*C_28,
		     -C_15-C_1*C_20+C_13*C_10-C_23*C_30+C_0*C_30*C_17-C_11*C_30*C_17+C_21*C_30*C_28+C_22*C_30*C_8-C_9^2*C_20-C_9*C_10^2+2*C_9*C_30*C_8*C_17+C_10*C_18*C_30+3*C_10*C_30*C_8^2-2*C_10*C_30*C_8*C_16-C_18*C_30*C_8*C_28-C_19*C_30*C_8^2-C_30*C_8^3*C_28+C_30*C_8^2*C_16*C_28,
		     -C_15-C_14*C_28-C_25*C_27+C_36*C_8-C_12*C_31-C_23*C_30+C_34*C_10+C_34*C_17*C_27,
		     C_15+C_1*C_20-C_12*C_31-C_13*C_10+C_11*C_31*C_8+C_9^2*C_20+C_9*C_10^2-C_9*C_31*C_8^2,
		     -C_15*C_28-C_26*C_27+C_37*C_8-C_14*C_31-C_25*C_30+C_36*C_10+C_36*C_17*C_27,
		     -C_15*C_31-C_26*C_30+C_37*C_10+C_37*C_17*C_27,
		     -C_5-C_1*C_10+C_1*C_19+C_2*C_9-C_12*C_30-2*C_13*C_9+C_11*C_30*C_8+C_9^2*C_10+C_9^2*C_19-C_9*C_30*C_8^2,
		     -C_5-C_3*C_28-C_14*C_27+C_2*C_29-C_12*C_30-C_13*C_29+C_13*C_8*C_27-C_34*C_29+C_0*C_33-C_11*C_33+C_11*C_10*C_27+C_11*C_30*C_8+C_22*C_9*C_27-C_32*C_33+C_32*C_29*C_28+2*C_33*C_29*C_8-C_33*C_8^2*C_27+C_9*C_18*C_30-C_9*C_29*C_17*C_27+C_10*C_29^2-2*C_10*C_29*C_8*C_27-C_29^2*C_8*C_28-C_29*C_30*C_8^2+C_29*C_8^2*C_27*C_28,
		     -C_5*C_28-C_15*C_27-C_3*C_31-C_14*C_30+C_2*C_33-C_13*C_33+C_13*C_10*C_27+C_13*C_30*C_8+C_24*C_9*C_27-C_34*C_33+C_35*C_0-C_35*C_11-C_35*C_32+C_35*C_29*C_8-C_35*C_8^2*C_27+C_11*C_10*C_30+C_22*C_9*C_30+C_32*C_33*C_28+C_33^2*C_8-C_33*C_9*C_17*C_27+C_33*C_10*C_29-2*C_33*C_10*C_8*C_27-C_33*C_29*C_8*C_28-C_33*C_30*C_8^2+C_33*C_8^2*C_27*C_28,
		     -C_5*C_17+C_15*C_8-C_15*C_16-C_3*C_20+C_14*C_10-C_14*C_19+C_25*C_9-C_13*C_9*C_17-2*C_13*C_10*C_8+C_13*C_10*C_16+C_13*C_19*C_8-C_23*C_33-C_24*C_9*C_8-C_35*C_21+C_35*C_18*C_8+C_35*C_8^3-C_35*C_8^2*C_16+C_0*C_33*C_17-C_11*C_33*C_17-C_11*C_9*C_20-C_11*C_10^2+C_11*C_10*C_19+C_21*C_33*C_28+C_22*C_33*C_8-C_22*C_9*C_10+2*C_33*C_9*C_8*C_17+C_33*C_10*C_18+3*C_33*C_10*C_8^2-2*C_33*C_10*C_8*C_16-C_33*C_18*C_8*C_28-C_33*C_19*C_8^2-C_33*C_8^3*C_28+C_33*C_8^2*C_16*C_28,
		     -C_5*C_31-C_15*C_30+C_2*C_35-C_13*C_35+C_13*C_10*C_30+C_24*C_9*C_30-C_34*C_35+C_35*C_32*C_28+C_35*C_33*C_8-C_35*C_9*C_17*C_27+C_35*C_10*C_29-2*C_35*C_10*C_8*C_27-C_35*C_29*C_8*C_28-C_35*C_30*C_8^2+C_35*C_8^2*C_27*C_28,
		     -C_5*C_20+C_15*C_10-C_15*C_19+C_26*C_9-C_13*C_9*C_20-C_13*C_10^2+C_13*C_10*C_19-C_23*C_35-C_24*C_9*C_10+C_35*C_0*C_17-C_35*C_11*C_17+C_35*C_21*C_28+C_35*C_22*C_8+2*C_35*C_9*C_8*C_17+C_35*C_10*C_18+3*C_35*C_10*C_8^2-2*C_35*C_10*C_8*C_16-C_35*C_18*C_8*C_28-C_35*C_19*C_8^2-C_35*C_8^3*C_28+C_35*C_8^2*C_16*C_28,
		     -C_4-C_12*C_29+C_12*C_8*C_27+C_0*C_32+C_21*C_9*C_27-C_32^2+C_32*C_29*C_8-C_32*C_8^2*C_27,
		     -C_4-C_3*C_8+C_1*C_18-C_12*C_9-C_12*C_29+C_0*C_11-C_11^2+C_11*C_9*C_8+C_11*C_29*C_8+C_9^2*C_18-C_9*C_29*C_8^2,
		     -C_4*C_17-C_14*C_18-C_14*C_8^2+C_14*C_8*C_16-C_12*C_22-C_12*C_9*C_17-2*C_12*C_10*C_8+C_12*C_10*C_16+C_12*C_19*C_8+C_13*C_21+C_23*C_11-C_23*C_32-C_23*C_9*C_8-C_34*C_21+C_34*C_18*C_8+C_34*C_8^3-C_34*C_8^2*C_16+C_0*C_32*C_17-C_11*C_32*C_17+C_21*C_32*C_28-C_21*C_9*C_10+C_22*C_32*C_8+2*C_32*C_9*C_8*C_17+C_32*C_10*C_18+3*C_32*C_10*C_8^2-2*C_32*C_10*C_8*C_16-C_32*C_18*C_8*C_28-C_32*C_19*C_8^2-C_32*C_8^3*C_28+C_32*C_8^2*C_16*C_28,
		     -C_4*C_8+C_1*C_21+C_12*C_0-C_12*C_11-C_12*C_32+C_12*C_9*C_8+C_11*C_32*C_8+C_21*C_9^2-C_32*C_9*C_8^2,
		     -C_6-C_5*C_8-C_3*C_10-C_14*C_9+C_1*C_22+C_2*C_11-C_12*C_33+C_13*C_0-2*C_13*C_11+C_13*C_9*C_8+C_11*C_33*C_8+C_11*C_9*C_10+C_22*C_9^2-C_33*C_9*C_8^2,
		     -C_6-C_4*C_28-C_14*C_29+C_14*C_8*C_27+C_2*C_32-C_12*C_33+C_12*C_10*C_27+C_12*C_30*C_8+C_23*C_9*C_27+C_34*C_0-2*C_34*C_32+C_34*C_29*C_8-C_34*C_8^2*C_27+C_21*C_9*C_30+C_32^2*C_28+C_32*C_33*C_8-C_32*C_9*C_17*C_27+C_32*C_10*C_29-2*C_32*C_10*C_8*C_27-C_32*C_29*C_8*C_28-C_32*C_30*C_8^2+C_32*C_8^2*C_27*C_28,
		     -C_6*C_17-C_4*C_20-C_15*C_18-C_15*C_8^2+C_15*C_8*C_16-C_14*C_22-C_14*C_9*C_17-2*C_14*C_10*C_8+C_14*C_10*C_16+C_14*C_19*C_8+C_25*C_11-C_25*C_9*C_8-C_36*C_21+C_36*C_18*C_8+C_36*C_8^3-C_36*C_8^2*C_16-C_12*C_24-C_12*C_9*C_20-C_12*C_10^2+C_12*C_10*C_19+C_13*C_23-C_23*C_34-C_23*C_9*C_10+C_34*C_0*C_17-C_34*C_11*C_17+C_34*C_21*C_28+C_34*C_22*C_8+2*C_34*C_9*C_8*C_17+C_34*C_10*C_18+3*C_34*C_10*C_8^2-2*C_34*C_10*C_8*C_16-C_34*C_18*C_8*C_28-C_34*C_19*C_8^2-C_34*C_8^3*C_28+C_34*C_8^2*C_16*C_28,
		     -C_6*C_8-C_4*C_10+C_14*C_0-C_14*C_11+C_14*C_9*C_8+C_1*C_23+C_2*C_12-C_12*C_13-C_12*C_34+C_12*C_9*C_10+C_23*C_9^2+C_34*C_11*C_8-C_34*C_9*C_8^2,
		     -C_7-C_5*C_10-C_15*C_9+C_1*C_24+C_2*C_13-C_12*C_35-C_13^2+C_13*C_9*C_10+C_24*C_9^2+C_35*C_11*C_8-C_35*C_9*C_8^2,
		     -C_7-C_6*C_28-C_4*C_31-C_15*C_29+C_15*C_8*C_27-C_14*C_33+C_14*C_10*C_27+C_14*C_30*C_8+C_25*C_9*C_27+C_36*C_0-C_36*C_32+C_36*C_29*C_8-C_36*C_8^2*C_27+C_2*C_34-C_12*C_35+C_12*C_10*C_30+C_23*C_9*C_30-C_34^2+C_34*C_32*C_28+C_34*C_33*C_8-C_34*C_9*C_17*C_27+C_34*C_10*C_29-2*C_34*C_10*C_8*C_27-C_34*C_29*C_8*C_28-C_34*C_30*C_8^2+C_34*C_8^2*C_27*C_28,
		     -C_7*C_28-C_6*C_31-C_15*C_33+C_15*C_10*C_27+C_15*C_30*C_8+C_26*C_9*C_27+C_37*C_0-C_37*C_32+C_37*C_29*C_8-C_37*C_8^2*C_27-C_14*C_35+C_14*C_10*C_30+C_25*C_9*C_30+C_36*C_2-C_36*C_34+C_36*C_32*C_28+C_36*C_33*C_8-C_36*C_9*C_17*C_27+C_36*C_10*C_29-2*C_36*C_10*C_8*C_27-C_36*C_29*C_8*C_28-C_36*C_30*C_8^2+C_36*C_8^2*C_27*C_28,
		     -C_7*C_17-C_6*C_20-C_15*C_22-C_15*C_9*C_17-2*C_15*C_10*C_8+C_15*C_10*C_16+C_15*C_19*C_8+C_26*C_11-C_26*C_9*C_8-C_37*C_21+C_37*C_18*C_8+C_37*C_8^3-C_37*C_8^2*C_16-C_14*C_24-C_14*C_9*C_20-C_14*C_10^2+C_14*C_10*C_19+C_25*C_13-C_25*C_9*C_10-C_36*C_23+C_36*C_0*C_17-C_36*C_11*C_17+C_36*C_21*C_28+C_36*C_22*C_8+2*C_36*C_9*C_8*C_17+C_36*C_10*C_18+3*C_36*C_10*C_8^2-2*C_36*C_10*C_8*C_16-C_36*C_18*C_8*C_28-C_36*C_19*C_8^2-C_36*C_8^3*C_28+C_36*C_8^2*C_16*C_28,
		     -C_7*C_8-C_6*C_10+C_15*C_0-C_15*C_11+C_15*C_9*C_8+C_14*C_2-C_14*C_13+C_14*C_9*C_10+C_25*C_1+C_25*C_9^2-C_36*C_12+C_36*C_11*C_8-C_36*C_9*C_8^2,
		     -C_7*C_31-C_15*C_35+C_15*C_10*C_30+C_26*C_9*C_30+C_37*C_2-C_37*C_34+C_37*C_32*C_28+C_37*C_33*C_8-C_37*C_9*C_17*C_27+C_37*C_10*C_29-2*C_37*C_10*C_8*C_27-C_37*C_29*C_8*C_28-C_37*C_30*C_8^2+C_37*C_8^2*C_27*C_28,
		     -C_7*C_20-C_15*C_24-C_15*C_9*C_20-C_15*C_10^2+C_15*C_10*C_19+C_26*C_13-C_26*C_9*C_10-C_37*C_23+C_37*C_0*C_17-C_37*C_11*C_17+C_37*C_21*C_28+C_37*C_22*C_8+2*C_37*C_9*C_8*C_17+C_37*C_10*C_18+3*C_37*C_10*C_8^2-2*C_37*C_10*C_8*C_16-C_37*C_18*C_8*C_28-C_37*C_19*C_8^2-C_37*C_8^3*C_28+C_37*C_8^2*C_16*C_28,
		     -C_7*C_10+C_15*C_2-C_15*C_13+C_15*C_9*C_10+C_26*C_1+C_26*C_9^2-C_37*C_12+C_37*C_11*C_8-C_37*C_9*C_8^2);
irrComponent3 = trim (markedScheme + ideal(C_1+C_9^2, -C_12+C_11*C_8-C_9*C_8^2));

F = frac(KK[cc,c_27,c_30]);
FC = F[options ringC,Join=>false,DegreeMap => x -> 0];

auxEquations = {sub(C_31*C_27^2+C_30^2-C_30*C_28*C_27,FC)-cc, sub(C_27,FC)-c_27, sub(C_30,FC)-c_30}
irrComponent3 = trim (sub(irrComponent3,FC) + ideal auxEquations);
equations = sort irrComponent3_*;

freeParameters = gens FC;
eliminatedParameters = {};
substitutions = {};
minimalSetEquations = {};
while #equations > 0 do (
    minimalSetEquations = append(minimalSetEquations,first equations);
    eliminatedParameters = append(eliminatedParameters, leadMonomial first equations);
    freeParameters = delete(leadMonomial first equations,freeParameters);
    subst = leadMonomial first equations => (leadCoefficient first equations)*(leadTerm first equations - first equations);
    substitutions = append(substitutions, subst);
    equations = delete(0_FC, for e in equations list sub(e,subst));
)
#freeParameters + numgens F,#eliminatedParameters
netList minimalSetEquations

FCR = FC[options R,Join=>false,DegreeMap=> x-> 0];
curveIdeal = sub(sub(curveIdeal,FCR),substitutions);
firstSyzygies = sub(sub(firstSyzygies,FCR),substitutions);
secondSyzygies = sub(sub(secondSyzygies,FCR),substitutions);

-- generate random point
randomPoint = for p in gens F list p => random(KK) -- check values different from 0
randomPoint = randomPoint | (for p in freeParameters list p => random(KK))
randomCurve = sub( sub(curveIdeal,randomPoint) ,R)
randomCurveFirstSyzygies = sub( sub( firstSyzygies, randomPoint), R)
randomCurveSecondSyzygies = sub( sub( secondSyzygies, randomPoint), R)
-- check
(gens randomCurve)*randomCurveFirstSyzygies
randomCurveFirstSyzygies*randomCurveSecondSyzygies
hilbertPolynomial(randomCurve,Projective=>false)
decompose randomCurve
for I in oo list hilbertPolynomial(I,Projective=>false)
for t from -6 to 10 list hilbertFunction(t,coker transpose randomCurveSecondSyzygies)


------------------------------------------------------------------
-- PLANE CONIC + LINE (with the embedding in the second factor) --
------------------------------------------------------------------
restart
KK = QQ;
R = KK[x_3,x_2,x_1,x_0,MonomialOrder=>{Position=>Up,Weights=>{9,5,3,1}}];
firstSyzCoeffWeights = {8, 8, 8, 8, 8, 8, 8, 8, 8, 6, 6, 6, 6, 6, 6, 6, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4,
                        4, 4, 2, 2, 2, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0};
ringB = KK[B_5, B_6, B_7, B_19, B_22, B_24, B_36, B_39, B_41, B_4, B_18, B_21, B_23, B_35, B_38, B_40, B_2, B_3, B_13, B_16, B_17, B_20, B_30, B_33, B_34, B_47, B_49, B_51, B_1, B_12, B_15, B_29, B_32, B_46, B_48, B_50, B_0, B_8, B_9, B_10, B_11, B_14, B_25, B_26, B_27, B_28, B_31, B_37, B_42, B_43, B_44, B_45,
           Degrees=>firstSyzCoeffWeights,MonomialOrder=>{Weights => firstSyzCoeffWeights,Lex}];
ringBR = ringB[options R,Join=>false,DegreeMap => x -> 0];

curveIdeal = ideal(x_3^2+(B_21+B_40+B_16*B_48-B_20*B_15+B_20*B_50-B_33*B_15+2*B_33*B_50-B_15^2*B_48-B_15*B_32*B_50+B_15*B_48*B_50+B_32*B_50^2)*x_3*x_1+
                         (B_21*B_32-B_38*B_15+B_38*B_50-B_40*B_48-B_20*B_15*B_32+B_20*B_32*B_50-B_33^2-B_33*B_15*B_32-B_33*B_15*B_48-B_33*B_32*B_50-B_15^2*B_32*B_48-B_15*B_32^2*B_50-B_16*B_37-B_15*B_50*B_37)*x_2^2+
			 (B_22+B_41+B_18*B_48+B_21*B_29-B_21*B_46+B_35*B_50-B_38*B_12+B_40*B_29-B_40*B_46+B_16*B_49+B_16*B_29*B_48-B_17*B_20-B_17*B_33-B_17*B_15*B_48-B_17*B_32*B_50+B_20*B_51-2*B_20*B_12*B_48-B_20*B_15*B_29+B_20*B_15*B_46+B_20*B_29*B_50-B_20*B_46*B_50+2*B_33*B_51-B_33*B_12*B_48-B_33*B_15*B_29+B_33*B_15*B_46+2*B_33*B_29*B_50-B_33*B_46*B_50+B_51*B_15*B_48+B_51*B_32*B_50-B_12*B_15*B_48^2-B_12*B_48^2*B_50-B_15^2*B_29*B_48+B_15^2*B_46*B_48-B_15*B_29*B_32*B_50+B_15*B_29*B_48*B_50+B_15*B_32*B_46*B_50-B_15*B_46*B_48*B_50+B_29*B_32*B_50^2-B_32*B_46*B_50^2)*x_3*x_0+
		         (B_21*B_33+B_21*B_32*B_50-B_23*B_32*B_48-B_38*B_16-B_38*B_15*B_50-B_40*B_33-B_40*B_32*B_50-B_20*B_33*B_15+B_20*B_33*B_50-B_20*B_15*B_32*B_50+B_20*B_32*B_50^2-B_33^2*B_15-B_33*B_15^2*B_48-2*B_33*B_15*B_32*B_50+B_33*B_32*B_50^2-B_15^2*B_32*B_48*B_50-B_15*B_32^2*B_50^2+B_15*B_32*B_48*B_50^2+B_32^2*B_50^3-B_23*B_37-B_16*B_50*B_37)*x_2*x_1+
			 (B_21*B_40+B_21*B_33*B_50-B_23*B_38-B_23*B_33*B_48-B_38*B_16*B_50+B_40*B_16*B_48-B_40*B_20*B_15+B_40*B_20*B_50-B_40*B_33*B_15+B_40*B_33*B_50-B_40*B_15^2*B_48-B_40*B_15*B_32*B_50+B_40*B_15*B_48*B_50+B_40*B_32*B_50^2-B_20*B_33*B_15*B_50+B_20*B_33*B_50^2-B_33^2*B_15*B_50+B_33^2*B_50^2-B_33*B_15^2*B_48*B_50-B_33*B_15*B_32*B_50^2+B_33*B_15*B_48*B_50^2+B_33*B_32*B_50^3)*x_1^2+
			 (B_22*B_33+B_22*B_32*B_50-B_24*B_32*B_48-B_39*B_16-B_39*B_15*B_50-B_41*B_33-B_41*B_32*B_50-B_18*B_38+B_21*B_35+B_21*B_33*B_29+B_21*B_34*B_50+B_21*B_51*B_32+B_21*B_29*B_32*B_50-B_23*B_34*B_48-B_23*B_49*B_32-B_23*B_29*B_32*B_48-B_35*B_20*B_15+B_35*B_20*B_50-B_35*B_33*B_15-B_35*B_15^2*B_48-B_35*B_15*B_32*B_50-B_38*B_16*B_29-B_38*B_17*B_50+B_38*B_20*B_12-B_38*B_51*B_15+B_38*B_12*B_15*B_48-B_38*B_15*B_29*B_50+B_40*B_17*B_48-B_40*B_33*B_29+B_40*B_33*B_46+B_40*B_49*B_15-B_40*B_12*B_32*B_48+B_40*B_12*B_48^2+B_40*B_15*B_46*B_48-B_40*B_29*B_32*B_50+
			     B_40*B_32*B_46*B_50-B_17*B_20*B_33-B_17*B_20*B_32*B_50-B_17*B_33^2-B_17*B_33*B_15*B_48-2*B_17*B_33*B_32*B_50-B_17*B_15*B_32*B_48*B_50-B_17*B_32^2*B_50^2+B_20*B_33*B_51-B_20*B_33*B_12*B_48-B_20*B_33*B_15*B_29+B_20*B_33*B_29*B_50-B_20*B_34*B_15*B_50+B_20*B_34*B_50^2-B_20*B_51*B_15*B_32+2*B_20*B_51*B_32*B_50+B_20*B_12*B_15*B_32*B_48-3*B_20*B_12*B_32*B_48*B_50-B_20*B_15*B_29*B_32*B_50+B_20*B_29*B_32*B_50^2-B_33^2*B_15*B_29-B_33*B_34*B_15*B_50+B_33*B_34*B_50^2-B_33*B_51*B_15*B_32+2*B_33*B_51*B_32*B_50+B_33*B_12*B_15*B_32*B_48-
			     2*B_33*B_12*B_32*B_48*B_50-B_33*B_15^2*B_29*B_48-2*B_33*B_15*B_29*B_32*B_50+B_33*B_29*B_32*B_50^2-B_34*B_15^2*B_48*B_50-B_34*B_15*B_32*B_50^2+B_34*B_15*B_48*B_50^2+B_34*B_32*B_50^3-B_51*B_15^2*B_32*B_48-B_51*B_15*B_32^2*B_50+2*B_51*B_15*B_32*B_48*B_50+2*B_51*B_32^2*B_50^2+B_12*B_15^2*B_32*B_48^2+B_12*B_15*B_32^2*B_48*B_50-2*B_12*B_15*B_32*B_48^2*B_50-B_12*B_32^2*B_48*B_50^2-B_12*B_32*B_48^2*B_50^2-B_15^2*B_29*B_32*B_48*B_50-B_15*B_29*B_32^2*B_50^2+B_15*B_29*B_32*B_48*B_50^2+B_29*B_32^2*B_50^3-B_24*B_37-B_18*B_50*B_37-
			     B_23*B_29*B_37+B_23*B_46*B_37-B_40*B_12*B_37-B_16*B_51*B_37-B_16*B_29*B_50*B_37+B_20*B_12*B_15*B_37-B_20*B_12*B_50*B_37+B_33*B_12*B_15*B_37-2*B_33*B_12*B_50*B_37+B_12*B_15^2*B_48*B_37+B_12*B_15*B_32*B_50*B_37-B_12*B_15*B_48*B_50*B_37-B_12*B_32*B_50^2*B_37)*x_2*x_0+
			 (B_22*B_40+B_22*B_33*B_50-B_24*B_38-B_24*B_33*B_48-B_39*B_23-B_39*B_16*B_50+B_41*B_21+B_41*B_16*B_48-B_41*B_20*B_15+B_41*B_20*B_50-B_41*B_33*B_15+B_41*B_33*B_50-B_41*B_15^2*B_48-B_41*B_15*B_32*B_50+B_41*B_15*B_48*B_50+B_41*B_32*B_50^2-B_18*B_38*B_50+B_18*B_40*B_48+B_21*B_35*B_50+B_21*B_40*B_29-B_21*B_40*B_46+B_21*B_33*B_51+B_21*B_33*B_29*B_50-B_23*B_35*B_48-B_23*B_38*B_29+B_23*B_38*B_46-B_23*B_33*B_49-B_23*B_33*B_29*B_48-B_35*B_20*B_15*B_50+B_35*B_20*B_50^2-B_35*B_33*B_15*B_50+B_35*B_33*B_50^2-B_35*B_15^2*B_48*B_50-
			     B_35*B_15*B_32*B_50^2+B_35*B_15*B_48*B_50^2+B_35*B_32*B_50^3-B_38*B_40*B_12-B_38*B_16*B_51-B_38*B_16*B_29*B_50+B_38*B_20*B_12*B_15-B_38*B_20*B_12*B_50+B_38*B_33*B_12*B_15-2*B_38*B_33*B_12*B_50+B_38*B_12*B_15^2*B_48+B_38*B_12*B_15*B_32*B_50-B_38*B_12*B_15*B_48*B_50-B_38*B_12*B_32*B_50^2+B_40*B_16*B_49+B_40*B_16*B_29*B_48-B_40*B_17*B_20-B_40*B_17*B_33-B_40*B_17*B_15*B_48-B_40*B_17*B_32*B_50+B_40*B_20*B_51-2*B_40*B_20*B_12*B_48-B_40*B_20*B_15*B_29+B_40*B_20*B_15*B_46+B_40*B_20*B_29*B_50-B_40*B_20*B_46*B_50+B_40*B_33*B_51-
			     B_40*B_33*B_12*B_48-B_40*B_33*B_15*B_29+B_40*B_33*B_15*B_46+B_40*B_33*B_29*B_50-B_40*B_33*B_46*B_50+B_40*B_51*B_15*B_48+B_40*B_51*B_32*B_50-B_40*B_12*B_15*B_48^2-B_40*B_12*B_48^2*B_50-B_40*B_15^2*B_29*B_48+B_40*B_15^2*B_46*B_48-B_40*B_15*B_29*B_32*B_50+B_40*B_15*B_29*B_48*B_50+B_40*B_15*B_32*B_46*B_50-B_40*B_15*B_46*B_48*B_50+B_40*B_29*B_32*B_50^2-B_40*B_32*B_46*B_50^2-B_17*B_20*B_33*B_50-B_17*B_33^2*B_50-B_17*B_33*B_15*B_48*B_50-B_17*B_33*B_32*B_50^2-B_20*B_33*B_51*B_15+2*B_20*B_33*B_51*B_50+B_20*B_33*B_12*B_15*B_48-
			     3*B_20*B_33*B_12*B_48*B_50-B_20*B_33*B_15*B_29*B_50+B_20*B_33*B_29*B_50^2-B_33^2*B_51*B_15+2*B_33^2*B_51*B_50+B_33^2*B_12*B_15*B_48-2*B_33^2*B_12*B_48*B_50-B_33^2*B_15*B_29*B_50+B_33^2*B_29*B_50^2-B_33*B_51*B_15^2*B_48-B_33*B_51*B_15*B_32*B_50+2*B_33*B_51*B_15*B_48*B_50+2*B_33*B_51*B_32*B_50^2+B_33*B_12*B_15^2*B_48^2+B_33*B_12*B_15*B_32*B_48*B_50-2*B_33*B_12*B_15*B_48^2*B_50-B_33*B_12*B_32*B_48*B_50^2-B_33*B_12*B_48^2*B_50^2-B_33*B_15^2*B_29*B_48*B_50-B_33*B_15*B_29*B_32*B_50^2+B_33*B_15*B_29*B_48*B_50^2+B_33*B_29*B_32*B_50^3)*x_1*x_0+
			 (-B_19*B_38*B_50-B_19*B_33*B_48*B_50+B_22*B_41+B_22*B_35*B_50+B_22*B_33*B_51+B_22*B_33*B_46*B_50-B_24*B_39-B_24*B_35*B_48-B_24*B_38*B_29+B_24*B_38*B_46-B_24*B_33*B_49-B_24*B_33*B_29*B_48+B_36*B_21*B_50-B_36*B_23*B_48-B_36*B_40*B_50-B_36*B_20*B_15*B_50+B_36*B_20*B_50^2-B_36*B_33*B_15*B_50-B_36*B_15^2*B_48*B_50-B_36*B_15*B_32*B_50^2+B_36*B_15*B_48*B_50^2+B_36*B_32*B_50^3-B_39*B_18*B_50-B_39*B_23*B_29+B_39*B_23*B_46-B_39*B_16*B_51-B_39*B_16*B_29*B_50+B_39*B_20*B_12*B_15-B_39*B_20*B_12*B_50+B_39*B_33*B_12*B_15-B_39*B_33*B_12*B_50+
			     B_39*B_12*B_15^2*B_48+B_39*B_12*B_15*B_32*B_50-B_39*B_12*B_15*B_48*B_50-B_39*B_12*B_32*B_50^2+B_41*B_18*B_48+B_41*B_21*B_29-B_41*B_21*B_46-B_41*B_38*B_12-B_41*B_40*B_29+B_41*B_40*B_46+B_41*B_16*B_49+B_41*B_16*B_29*B_48-B_41*B_17*B_20-B_41*B_17*B_33-B_41*B_17*B_15*B_48-B_41*B_17*B_32*B_50+B_41*B_20*B_51-2*B_41*B_20*B_12*B_48-B_41*B_20*B_15*B_29+B_41*B_20*B_15*B_46+B_41*B_20*B_29*B_50-B_41*B_20*B_46*B_50+B_41*B_33*B_51-B_41*B_33*B_12*B_48-B_41*B_33*B_15*B_29+B_41*B_33*B_15*B_46+B_41*B_51*B_15*B_48+B_41*B_51*B_32*B_50-
			     B_41*B_12*B_15*B_48^2-B_41*B_12*B_48^2*B_50-B_41*B_15^2*B_29*B_48+B_41*B_15^2*B_46*B_48-B_41*B_15*B_29*B_32*B_50+B_41*B_15*B_29*B_48*B_50+B_41*B_15*B_32*B_46*B_50-B_41*B_15*B_46*B_48*B_50+B_41*B_29*B_32*B_50^2-B_41*B_32*B_46*B_50^2-B_18*B_38*B_51-B_18*B_38*B_29*B_50-B_18*B_33*B_49*B_50-B_18*B_33*B_29*B_48*B_50+B_21*B_35*B_51+B_21*B_35*B_29*B_50-B_21*B_38*B_12*B_29+B_21*B_38*B_12*B_46+B_21*B_33*B_47*B_50+B_21*B_33*B_51*B_29-B_21*B_33*B_12*B_29*B_48+B_21*B_33*B_12*B_46*B_48+B_21*B_33*B_29*B_46*B_50-B_23*B_35*B_49-B_23*B_35*B_29*B_48-
			     B_23*B_38*B_30+B_23*B_38*B_47-B_23*B_38*B_29^2+B_23*B_38*B_29*B_46-B_23*B_30*B_33*B_48-B_23*B_33*B_49*B_29-B_23*B_33*B_29^2*B_48-B_35*B_38*B_12*B_50-B_35*B_40*B_51-B_35*B_40*B_29*B_50-B_35*B_17*B_20*B_50-B_35*B_17*B_33*B_50-B_35*B_17*B_15*B_48*B_50-B_35*B_17*B_32*B_50^2-B_35*B_20*B_51*B_15+2*B_35*B_20*B_51*B_50+B_35*B_20*B_12*B_15*B_48-3*B_35*B_20*B_12*B_48*B_50-B_35*B_20*B_15*B_29*B_50+B_35*B_20*B_29*B_50^2-B_35*B_33*B_51*B_15+B_35*B_33*B_51*B_50+B_35*B_33*B_12*B_15*B_48-2*B_35*B_33*B_12*B_48*B_50-B_35*B_33*B_15*B_29*B_50-
			     B_35*B_51*B_15^2*B_48-B_35*B_51*B_15*B_32*B_50+2*B_35*B_51*B_15*B_48*B_50+2*B_35*B_51*B_32*B_50^2+B_35*B_12*B_15^2*B_48^2+B_35*B_12*B_15*B_32*B_48*B_50-2*B_35*B_12*B_15*B_48^2*B_50-B_35*B_12*B_32*B_48*B_50^2-B_35*B_12*B_48^2*B_50^2-B_35*B_15^2*B_29*B_48*B_50-B_35*B_15*B_29*B_32*B_50^2+B_35*B_15*B_29*B_48*B_50^2+B_35*B_29*B_32*B_50^3+B_38^2*B_12^2-B_38*B_40*B_12*B_29+B_38*B_40*B_12*B_46-B_38*B_13*B_16*B_48+B_38*B_13*B_20*B_15-B_38*B_13*B_20*B_50+B_38*B_13*B_33*B_15-B_38*B_13*B_33*B_50+B_38*B_13*B_15^2*B_48+B_38*B_13*B_15*B_32*B_50-
			     B_38*B_13*B_15*B_48*B_50-B_38*B_13*B_32*B_50^2-B_38*B_16*B_30*B_50-B_38*B_16*B_49*B_12-B_38*B_16*B_51*B_29-B_38*B_16*B_12*B_29*B_48-B_38*B_16*B_29^2*B_50+B_38*B_17*B_20*B_12+B_38*B_17*B_33*B_12+B_38*B_17*B_12*B_15*B_48+B_38*B_17*B_12*B_32*B_50-B_38*B_20*B_51*B_12+2*B_38*B_20*B_12^2*B_48+2*B_38*B_20*B_12*B_15*B_29-B_38*B_20*B_12*B_15*B_46-2*B_38*B_20*B_12*B_29*B_50+B_38*B_20*B_12*B_46*B_50-2*B_38*B_33*B_51*B_12+2*B_38*B_33*B_12^2*B_48+2*B_38*B_33*B_12*B_15*B_29-B_38*B_33*B_12*B_15*B_46-3*B_38*B_33*B_12*B_29*B_50+B_38*B_33*B_12*B_46*B_50-
			     B_38*B_51*B_12*B_15*B_48-B_38*B_51*B_12*B_32*B_50+B_38*B_12^2*B_15*B_48^2+B_38*B_12^2*B_48^2*B_50+2*B_38*B_12*B_15^2*B_29*B_48-B_38*B_12*B_15^2*B_46*B_48+2*B_38*B_12*B_15*B_29*B_32*B_50-2*B_38*B_12*B_15*B_29*B_48*B_50-B_38*B_12*B_15*B_32*B_46*B_50+B_38*B_12*B_15*B_46*B_48*B_50-2*B_38*B_12*B_29*B_32*B_50^2+B_38*B_12*B_32*B_46*B_50^2-B_40^2*B_30+B_40^2*B_47-B_40^2*B_29^2+B_40^2*B_29*B_46-B_40*B_13*B_33*B_48-2*B_40*B_30*B_33*B_50+B_40*B_33*B_47*B_50-B_40*B_33*B_49*B_12-B_40*B_33*B_51*B_29-B_40*B_33*B_12*B_29*B_48-2*B_40*B_33*B_29^2*B_50+
			     B_40*B_33*B_29*B_46*B_50-B_13*B_16*B_33*B_48^2+B_13*B_20*B_33*B_15*B_48-B_13*B_20*B_33*B_48*B_50+B_13*B_33^2*B_15*B_48-2*B_13*B_33^2*B_48*B_50+B_13*B_33*B_15^2*B_48^2+B_13*B_33*B_15*B_32*B_48*B_50-B_13*B_33*B_15*B_48^2*B_50-B_13*B_33*B_32*B_48*B_50^2-B_16*B_30*B_33*B_48*B_50-B_16*B_33*B_49*B_12*B_48-B_16*B_33*B_49*B_29*B_50-B_16*B_33*B_12*B_29*B_48^2-B_16*B_33*B_29^2*B_48*B_50-B_17*B_20*B_33*B_51+B_17*B_20*B_33*B_12*B_48-B_17*B_20*B_33*B_46*B_50-B_17*B_33^2*B_51+B_17*B_33^2*B_12*B_48-B_17*B_33^2*B_46*B_50-B_17*B_33*B_51*B_15*B_48-
			     B_17*B_33*B_51*B_32*B_50+B_17*B_33*B_12*B_15*B_48^2+B_17*B_33*B_12*B_32*B_48*B_50-B_17*B_33*B_15*B_46*B_48*B_50-B_17*B_33*B_32*B_46*B_50^2-B_20*B_33*B_47*B_15*B_50+B_20*B_33*B_47*B_50^2+B_20*B_33*B_49*B_12*B_15-B_20*B_33*B_49*B_12*B_50+B_20*B_33*B_51^2-3*B_20*B_33*B_51*B_12*B_48-B_20*B_33*B_51*B_15*B_29+B_20*B_33*B_51*B_29*B_50+B_20*B_33*B_51*B_46*B_50+2*B_20*B_33*B_12^2*B_48^2+2*B_20*B_33*B_12*B_15*B_29*B_48-2*B_20*B_33*B_12*B_29*B_48*B_50-2*B_20*B_33*B_12*B_46*B_48*B_50-B_20*B_33*B_15*B_29*B_46*B_50+B_20*B_33*B_29*B_46*B_50^2-
			     B_30*B_33^2*B_50^2-B_33^2*B_47*B_15*B_50+B_33^2*B_47*B_50^2+B_33^2*B_49*B_12*B_15-2*B_33^2*B_49*B_12*B_50+B_33^2*B_51^2-2*B_33^2*B_51*B_12*B_48-B_33^2*B_51*B_15*B_29+B_33^2*B_51*B_46*B_50+B_33^2*B_12^2*B_48^2+2*B_33^2*B_12*B_15*B_29*B_48-3*B_33^2*B_12*B_29*B_48*B_50-B_33^2*B_12*B_46*B_48*B_50-B_33^2*B_15*B_29*B_46*B_50-B_33^2*B_29^2*B_50^2+B_33^2*B_29*B_46*B_50^2-B_33*B_47*B_15^2*B_48*B_50-B_33*B_47*B_15*B_32*B_50^2+B_33*B_47*B_15*B_48*B_50^2+B_33*B_47*B_32*B_50^3+B_33*B_49*B_12*B_15^2*B_48+B_33*B_49*B_12*B_15*B_32*B_50-
			     B_33*B_49*B_12*B_15*B_48*B_50-B_33*B_49*B_12*B_32*B_50^2+B_33*B_51^2*B_15*B_48+B_33*B_51^2*B_32*B_50-2*B_33*B_51*B_12*B_15*B_48^2-B_33*B_51*B_12*B_32*B_48*B_50-B_33*B_51*B_12*B_48^2*B_50-B_33*B_51*B_15^2*B_29*B_48-B_33*B_51*B_15*B_29*B_32*B_50+B_33*B_51*B_15*B_29*B_48*B_50+B_33*B_51*B_15*B_46*B_48*B_50+B_33*B_51*B_29*B_32*B_50^2+B_33*B_51*B_32*B_46*B_50^2+B_33*B_12^2*B_15*B_48^3+B_33*B_12^2*B_48^3*B_50+2*B_33*B_12*B_15^2*B_29*B_48^2+2*B_33*B_12*B_15*B_29*B_32*B_48*B_50-2*B_33*B_12*B_15*B_29*B_48^2*B_50-B_33*B_12*B_15*B_46*B_48^2*B_50-
			     2*B_33*B_12*B_29*B_32*B_48*B_50^2-B_33*B_12*B_46*B_48^2*B_50^2-B_33*B_15^2*B_29*B_46*B_48*B_50-B_33*B_15*B_29*B_32*B_46*B_50^2+B_33*B_15*B_29*B_46*B_48*B_50^2+B_33*B_29*B_32*B_46*B_50^3)*x_0^2,
		   x_3*x_2+B_50*x_3*x_1+(-B_33-B_15*B_48-B_32*B_50)*x_2^2+(B_51-B_12*B_48)*x_3*x_0+(B_21-B_20*B_15+B_20*B_50-B_33*B_15-B_15^2*B_48-B_15*B_32*B_50)*x_2*x_1+(B_21*B_50-B_23*B_48-B_20*B_15*B_50+B_20*B_50^2-B_33*B_15*B_50+B_33*B_50^2-B_15^2*B_48*B_50-B_15*B_32*B_50^2+B_15*B_48*B_50^2+B_32*B_50^3)*x_1^2+(B_22-B_17*B_20-B_17*B_33-B_17*B_15*B_48-B_17*B_32*B_50+B_20*B_51-B_20*B_12*B_48)*x_2*x_0+
		         (B_22*B_50-B_24*B_48+B_21*B_51-B_23*B_49-B_40*B_12*B_48-B_17*B_20*B_50-B_17*B_33*B_50-B_17*B_15*B_48*B_50-B_17*B_32*B_50^2-B_20*B_51*B_15+2*B_20*B_51*B_50+B_20*B_12*B_15*B_48-3*B_20*B_12*B_48*B_50-B_33*B_51*B_15+2*B_33*B_51*B_50+B_33*B_12*B_15*B_48-2*B_33*B_12*B_48*B_50-B_51*B_15^2*B_48-B_51*B_15*B_32*B_50+2*B_51*B_15*B_48*B_50+2*B_51*B_32*B_50^2+B_12*B_15^2*B_48^2+B_12*B_15*B_32*B_48*B_50-2*B_12*B_15*B_48^2*B_50-B_12*B_32*B_48*B_50^2-B_12*B_48^2*B_50^2)*x_1*x_0+
			 (-B_19*B_48*B_50+B_22*B_51-B_22*B_29*B_50+B_22*B_46*B_50-B_24*B_49-B_36*B_50^2+B_39*B_12*B_50-B_41*B_12*B_48-B_41*B_29*B_50+B_41*B_46*B_50-B_18*B_49*B_50-B_18*B_29*B_48*B_50-B_21*B_30*B_50+B_21*B_47*B_50-B_21*B_12*B_29*B_48+B_21*B_12*B_46*B_48-B_21*B_29^2*B_50+B_21*B_29*B_46*B_50-B_35*B_51*B_50-B_35*B_29*B_50^2+B_38*B_13*B_50+B_38*B_12^2*B_48+B_38*B_12*B_29*B_50-B_40*B_13*B_48-B_40*B_30*B_50+B_40*B_47*B_50-B_40*B_49*B_12-B_40*B_12*B_29*B_48-B_40*B_29^2*B_50+B_40*B_29*B_46*B_50-B_13*B_16*B_48^2+B_13*B_20*B_15*B_48-B_13*B_20*B_48*B_50+
			     B_13*B_33*B_15*B_48-2*B_13*B_33*B_48*B_50+B_13*B_15^2*B_48^2+B_13*B_15*B_32*B_48*B_50-B_13*B_15*B_48^2*B_50-B_13*B_32*B_48*B_50^2-B_16*B_30*B_48*B_50-B_16*B_49*B_12*B_48-B_16*B_49*B_29*B_50-B_16*B_12*B_29*B_48^2-B_16*B_29^2*B_48*B_50-B_17*B_20*B_51+B_17*B_20*B_12*B_48+B_17*B_20*B_29*B_50-B_17*B_20*B_46*B_50-B_17*B_33*B_51+B_17*B_33*B_12*B_48+B_17*B_33*B_29*B_50-B_17*B_33*B_46*B_50-B_17*B_51*B_15*B_48-B_17*B_51*B_32*B_50+B_17*B_12*B_15*B_48^2+B_17*B_12*B_32*B_48*B_50+B_17*B_15*B_29*B_48*B_50-B_17*B_15*B_46*B_48*B_50+
			     B_17*B_29*B_32*B_50^2-B_17*B_32*B_46*B_50^2+B_20*B_30*B_15*B_50-B_20*B_30*B_50^2-B_20*B_47*B_15*B_50+B_20*B_47*B_50^2+B_20*B_49*B_12*B_15-B_20*B_49*B_12*B_50+B_20*B_51^2-3*B_20*B_51*B_12*B_48-B_20*B_51*B_29*B_50+B_20*B_51*B_46*B_50+2*B_20*B_12^2*B_48^2+B_20*B_12*B_15*B_29*B_48+B_20*B_12*B_29*B_48*B_50-2*B_20*B_12*B_46*B_48*B_50+B_20*B_15*B_29^2*B_50-B_20*B_15*B_29*B_46*B_50-B_20*B_29^2*B_50^2+B_20*B_29*B_46*B_50^2+B_30*B_33*B_15*B_50-2*B_30*B_33*B_50^2+B_30*B_15^2*B_48*B_50+B_30*B_15*B_32*B_50^2-B_30*B_15*B_48*B_50^2-
			     B_30*B_32*B_50^3-B_33*B_47*B_15*B_50+B_33*B_47*B_50^2+B_33*B_49*B_12*B_15-2*B_33*B_49*B_12*B_50+B_33*B_51^2-2*B_33*B_51*B_12*B_48-2*B_33*B_51*B_29*B_50+B_33*B_51*B_46*B_50+B_33*B_12^2*B_48^2+B_33*B_12*B_15*B_29*B_48-B_33*B_12*B_29*B_48*B_50-B_33*B_12*B_46*B_48*B_50+B_33*B_15*B_29^2*B_50-B_33*B_15*B_29*B_46*B_50-2*B_33*B_29^2*B_50^2+B_33*B_29*B_46*B_50^2-B_47*B_15^2*B_48*B_50-B_47*B_15*B_32*B_50^2+B_47*B_15*B_48*B_50^2+B_47*B_32*B_50^3+B_49*B_12*B_15^2*B_48+B_49*B_12*B_15*B_32*B_50-B_49*B_12*B_15*B_48*B_50-B_49*B_12*B_32*B_50^2+
			     B_51^2*B_15*B_48+B_51^2*B_32*B_50-2*B_51*B_12*B_15*B_48^2-B_51*B_12*B_32*B_48*B_50-B_51*B_12*B_48^2*B_50-B_51*B_15*B_29*B_48*B_50+B_51*B_15*B_46*B_48*B_50-B_51*B_29*B_32*B_50^2+B_51*B_32*B_46*B_50^2+B_12^2*B_15*B_48^3+B_12^2*B_48^3*B_50+B_12*B_15^2*B_29*B_48^2+B_12*B_15*B_29*B_32*B_48*B_50-B_12*B_15*B_46*B_48^2*B_50-B_12*B_29*B_32*B_48*B_50^2+B_12*B_29*B_48^2*B_50^2-B_12*B_46*B_48^2*B_50^2+B_15^2*B_29^2*B_48*B_50-B_15^2*B_29*B_46*B_48*B_50+B_15*B_29^2*B_32*B_50^2-B_15*B_29^2*B_48*B_50^2-B_15*B_29*B_32*B_46*B_50^2+
			     B_15*B_29*B_46*B_48*B_50^2-B_29^2*B_32*B_50^3+B_29*B_32*B_46*B_50^3)*x_0^2,
		  x_2^3+(-B_15+B_50)*x_2^2*x_1-B_12*x_3*x_1*x_0+(-B_16-B_15*B_50)*x_2*x_1^2+(-B_17+B_51-B_12*B_48)*x_2^2*x_0-B_13*x_3*x_0^2+(-B_23-B_16*B_50)*x_1^3+(-B_18-B_17*B_50+B_20*B_12-B_51*B_15+B_12*B_15*B_48)*x_2*x_1*x_0+(-B_24-B_18*B_50+B_23*B_46-B_40*B_12-B_16*B_51+B_20*B_12*B_15-B_20*B_12*B_50+B_33*B_12*B_15-2*B_33*B_12*B_50+B_12*B_15^2*B_48+B_12*B_15*B_32*B_50-B_12*B_15*B_48*B_50-B_12*B_32*B_50^2)*x_1^2*x_0+(-B_19+B_13*B_20-B_17*B_51+B_17*B_12*B_48)*x_2*x_0^2+
		         (-B_19*B_50+B_24*B_46-B_41*B_12-B_18*B_51-B_21*B_12*B_29+B_21*B_12*B_46+B_23*B_47-B_35*B_12*B_50+B_38*B_12^2-B_40*B_13-B_40*B_12*B_29+B_40*B_12*B_46-B_13*B_16*B_48+B_13*B_20*B_15-B_13*B_20*B_50+B_13*B_33*B_15-2*B_13*B_33*B_50+B_13*B_15^2*B_48+B_13*B_15*B_32*B_50-B_13*B_15*B_48*B_50-B_13*B_32*B_50^2-B_16*B_49*B_12-B_16*B_12*B_29*B_48+B_17*B_20*B_12+B_17*B_33*B_12+B_17*B_12*B_15*B_48+B_17*B_12*B_32*B_50-B_20*B_51*B_12+2*B_20*B_12^2*B_48+B_20*B_12*B_15*B_29-B_20*B_12*B_15*B_46-B_20*B_12*B_29*B_50+B_20*B_12*B_46*B_50-2*B_33*B_51*B_12+
			     B_33*B_12^2*B_48+B_33*B_12*B_15*B_29-B_33*B_12*B_15*B_46-2*B_33*B_12*B_29*B_50+B_33*B_12*B_46*B_50-B_51*B_12*B_15*B_48-B_51*B_12*B_32*B_50+B_12^2*B_15*B_48^2+B_12^2*B_48^2*B_50+B_12*B_15^2*B_29*B_48-B_12*B_15^2*B_46*B_48+B_12*B_15*B_29*B_32*B_50-B_12*B_15*B_29*B_48*B_50-B_12*B_15*B_32*B_46*B_50+B_12*B_15*B_46*B_48*B_50-B_12*B_29*B_32*B_50^2+B_12*B_32*B_46*B_50^2)*x_1*x_0^2+
			 (-B_19*B_51+B_19*B_12*B_48+B_24*B_47-B_41*B_13-B_18*B_13*B_48-B_21*B_13*B_29+B_21*B_13*B_46-B_35*B_13*B_50+B_38*B_13*B_12-B_40*B_13*B_29+B_40*B_13*B_46-B_13*B_16*B_49-B_13*B_16*B_29*B_48+B_13*B_17*B_20+B_13*B_17*B_33+B_13*B_17*B_15*B_48+B_13*B_17*B_32*B_50-B_13*B_20*B_51+2*B_13*B_20*B_12*B_48+B_13*B_20*B_15*B_29-B_13*B_20*B_15*B_46-B_13*B_20*B_29*B_50+B_13*B_20*B_46*B_50-2*B_13*B_33*B_51+B_13*B_33*B_12*B_48+B_13*B_33*B_15*B_29-B_13*B_33*B_15*B_46-2*B_13*B_33*B_29*B_50+B_13*B_33*B_46*B_50-B_13*B_51*B_15*B_48-B_13*B_51*B_32*B_50+
			     B_13*B_12*B_15*B_48^2+B_13*B_12*B_48^2*B_50+B_13*B_15^2*B_29*B_48-B_13*B_15^2*B_46*B_48+B_13*B_15*B_29*B_32*B_50-B_13*B_15*B_29*B_48*B_50-B_13*B_15*B_32*B_46*B_50+B_13*B_15*B_46*B_48*B_50-B_13*B_29*B_32*B_50^2+B_13*B_32*B_46*B_50^2)*x_0^3,
		  x_3*x_1^2-B_48*x_2^2*x_1-B_46*x_3*x_1*x_0+(-B_33-B_32*B_50)*x_2*x_1^2-B_49*x_2^2*x_0-B_47*x_3*x_0^2+(B_21+B_16*B_48-B_20*B_15+B_20*B_50-B_33*B_15+B_33*B_50-B_15^2*B_48-B_15*B_32*B_50+B_15*B_48*B_50+B_32*B_50^2)*x_1^3+(B_17*B_48+B_33*B_46+B_49*B_15+B_12*B_48^2+B_15*B_46*B_48+B_32*B_46*B_50)*x_2*x_1*x_0+
                         (B_22+B_18*B_48-B_21*B_46+B_16*B_49-B_17*B_20-B_17*B_33-B_17*B_15*B_48-B_17*B_32*B_50+B_20*B_51-2*B_20*B_12*B_48+B_20*B_15*B_46-B_20*B_46*B_50+B_33*B_51+B_33*B_15*B_46-B_33*B_46*B_50+B_51*B_15*B_48+B_51*B_32*B_50-B_12*B_15*B_48^2-B_12*B_48^2*B_50+B_15^2*B_46*B_48+B_15*B_32*B_46*B_50-B_15*B_46*B_48*B_50-B_32*B_46*B_50^2)*x_1^2*x_0+
			 (B_17*B_49+B_33*B_47+B_47*B_15*B_48+B_47*B_32*B_50+B_49*B_12*B_48)*x_2*x_0^2+(-B_22*B_29-B_36*B_50+B_39*B_12-B_41*B_29+B_41*B_46-B_18*B_29*B_48-B_21*B_30-B_21*B_29^2+B_21*B_29*B_46-B_35*B_51+B_35*B_12*B_48-B_35*B_29*B_50+B_38*B_13+B_38*B_12*B_29-B_40*B_30+B_40*B_47-B_40*B_29^2+B_40*B_29*B_46-B_16*B_30*B_48-B_16*B_49*B_29-B_16*B_29^2*B_48+B_17*B_20*B_29+B_17*B_33*B_29+B_17*B_15*B_29*B_48+B_17*B_29*B_32*B_50+B_20*B_30*B_15-B_20*B_30*B_50-B_20*B_51*B_29+2*B_20*B_12*B_29*B_48+B_20*B_15*B_29^2-B_20*B_15*B_29*B_46-B_20*B_29^2*B_50+
			     B_20*B_29*B_46*B_50+B_30*B_33*B_15-2*B_30*B_33*B_50+B_30*B_15^2*B_48+B_30*B_15*B_32*B_50-B_30*B_15*B_48*B_50-B_30*B_32*B_50^2-2*B_33*B_51*B_29+B_33*B_12*B_29*B_48+B_33*B_15*B_29^2-B_33*B_15*B_29*B_46-2*B_33*B_29^2*B_50+B_33*B_29*B_46*B_50-B_51*B_15*B_29*B_48-B_51*B_29*B_32*B_50+B_12*B_15*B_29*B_48^2+B_12*B_29*B_48^2*B_50+B_15^2*B_29^2*B_48-B_15^2*B_29*B_46*B_48+B_15*B_29^2*B_32*B_50-B_15*B_29^2*B_48*B_50-B_15*B_29*B_32*B_46*B_50+B_15*B_29*B_46*B_48*B_50-B_29^2*B_32*B_50^2+B_29*B_32*B_46*B_50^2)*x_1*x_0^2+
			 (-B_22*B_30-B_36*B_51+B_36*B_12*B_48+B_39*B_13-B_41*B_30+B_41*B_47-B_18*B_30*B_48-B_21*B_30*B_29+B_21*B_30*B_46-B_35*B_30*B_50+B_38*B_30*B_12-B_40*B_30*B_29+B_40*B_30*B_46-B_16*B_30*B_49-B_16*B_30*B_29*B_48+B_17*B_20*B_30+B_17*B_30*B_33+B_17*B_30*B_15*B_48+B_17*B_30*B_32*B_50-B_20*B_30*B_51+2*B_20*B_30*B_12*B_48+B_20*B_30*B_15*B_29-B_20*B_30*B_15*B_46-B_20*B_30*B_29*B_50+B_20*B_30*B_46*B_50-2*B_30*B_33*B_51+B_30*B_33*B_12*B_48+B_30*B_33*B_15*B_29-B_30*B_33*B_15*B_46-2*B_30*B_33*B_29*B_50+B_30*B_33*B_46*B_50-B_30*B_51*B_15*B_48-
			     B_30*B_51*B_32*B_50+B_30*B_12*B_15*B_48^2+B_30*B_12*B_48^2*B_50+B_30*B_15^2*B_29*B_48-B_30*B_15^2*B_46*B_48+B_30*B_15*B_29*B_32*B_50-B_30*B_15*B_29*B_48*B_50-B_30*B_15*B_32*B_46*B_50+B_30*B_15*B_46*B_48*B_50-B_30*B_29*B_32*B_50^2+B_30*B_32*B_46*B_50^2)*x_0^3)

firstSyzygies = matrix {{B_0*x_2+B_1*x_1+B_2*x_0, B_8*x_2^2+B_9*x_2*x_1+B_10*x_1^2+B_11*x_2*x_0+B_12*x_1*x_0+B_13*x_0^2, B_25*x_2^2+B_26*x_2*x_1+B_27*x_1^2+B_28*x_2*x_0+B_29*x_1*x_0+B_30*x_0^2, B_42*x_1^2+B_43*x_1*x_0+B_44*x_0^2},
                        {x_3+B_3*x_2+B_4*x_1+B_5*x_0, B_14*x_2^2+B_15*x_2*x_1+B_16*x_1^2+B_17*x_2*x_0+B_18*x_1*x_0+B_19*x_0^2,B_31*x_2^2+B_32*x_2*x_1+B_33*x_1^2+B_34*x_2*x_0+B_35*x_1*x_0+B_36*x_0^2, B_45*x_1^2+B_46*x_1*x_0+B_47*x_0^2},
			{B_6, x_3+B_20*x_2+B_21*x_1+B_22*x_0, B_37*x_2+B_38*x_1+B_39*x_0, B_48*x_1+B_49*x_0},
			{B_7, B_23*x_1+B_24*x_0, x_3+B_40*x_1+B_41*x_0, x_2+B_50*x_1+B_51*x_0}}
-- resolution minimal:  B_6 = 0, B_7 = 0

secondSyzygies = matrix {{-B_45*x_1^2-B_46*x_1*x_0-B_47*x_0^2},
                         {-B_48*x_1-B_49*x_0},
			 {-x_2-B_50*x_1-B_51*x_0},
			 {x_3+B_40*x_1+B_41*x_0}}
-- Harthsorne-Rao module artinian:  B_49 != 0, B_48 != 0, -B_47*B_48^2+B_49^2+B_49*B_46*B_48 != 0

markedScheme = ideal(B_45+1,
                     B_44,
		     B_43,
		     B_42,
		     B_37,
		     B_31,
		     B_28,
		     B_27+1,
		     B_26,
		     B_25,
		     B_14+1,
		     B_11,
		     B_10,
		     B_9,
		     B_8,
		     B_0+1,
		     B_32-B_48,
		     B_29-B_46,
		     B_1+B_50,
		     B_34-B_49,
		     B_30-B_47,
		     B_20+B_33+B_15*B_48+B_48*B_50,
		     B_13*B_48+B_49*B_12+B_12*B_46*B_48,
		     B_13*B_12*B_15*B_48^3*B_50+B_13*B_12*B_48^3*B_50^2-B_13*B_15^2*B_46*B_48^2*B_50+B_13*B_46*B_48^2*B_50^3-B_20*B_12^2*B_46*B_48^2*B_50+B_20*B_12*B_15*B_46^2*B_48*B_50-B_20*B_12*B_46^2*B_48*B_50^2-B_33*B_12^2*B_46*B_48^2*B_50+
		         B_33*B_12*B_15*B_46^2*B_48*B_50-B_33*B_12*B_46^2*B_48*B_50^2+B_49*B_12^2*B_15*B_48^2*B_50+B_49*B_12^2*B_48^2*B_50^2-B_49*B_12*B_15^2*B_46*B_48*B_50+B_49*B_12*B_46*B_48*B_50^3,
		     B_13*B_12*B_15^3*B_46*B_48^3+B_13*B_12*B_46*B_48^3*B_50^3+B_13*B_15^3*B_46^2*B_48^2*B_50-2*B_13*B_15^2*B_46^2*B_48^2*B_50^2-B_13*B_15*B_46^2*B_48^2*B_50^3+2*B_13*B_46^2*B_48^2*B_50^4-B_20*B_12^2*B_15^2*B_46^2*B_48^2+
		         B_20*B_12^2*B_15*B_46^2*B_48^2*B_50-B_20*B_12^2*B_46^2*B_48^2*B_50^2-B_20*B_12*B_15^2*B_46^3*B_48*B_50+3*B_20*B_12*B_15*B_46^3*B_48*B_50^2-2*B_20*B_12*B_46^3*B_48*B_50^3-B_33*B_12^2*B_15^2*B_46^2*B_48^2+
			 B_33*B_12^2*B_15*B_46^2*B_48^2*B_50-B_33*B_12^2*B_46^2*B_48^2*B_50^2-B_33*B_12*B_15^2*B_46^3*B_48*B_50+3*B_33*B_12*B_15*B_46^3*B_48*B_50^2-2*B_33*B_12*B_46^3*B_48*B_50^3+B_49*B_12^2*B_15^3*B_46*B_48^2+
			 B_49*B_12^2*B_46*B_48^2*B_50^3+B_49*B_12*B_15^3*B_46^2*B_48*B_50-2*B_49*B_12*B_15^2*B_46^2*B_48*B_50^2-B_49*B_12*B_15*B_46^2*B_48*B_50^3+2*B_49*B_12*B_46^2*B_48*B_50^4,
		     B_13*B_49+B_47*B_12*B_48,
		     B_3-B_33-B_15*B_48-B_48*B_50,
		     B_3*B_12*B_15*B_46*B_48^2*B_50^2+B_3*B_12*B_46*B_48^2*B_50^3+B_20*B_12*B_15*B_46*B_48^2*B_50^2+B_20*B_12*B_46*B_48^2*B_50^3,
		     B_3*B_12*B_15^2*B_46*B_48*B_50-B_3*B_12*B_46*B_48*B_50^3+B_20*B_12*B_15^2*B_46*B_48*B_50-B_20*B_12*B_46*B_48*B_50^3,
		     B_3*B_12^2*B_15*B_46*B_48^3+B_3*B_12^2*B_46*B_48^3*B_50-B_3*B_15*B_46^3*B_48*B_50^2-B_3*B_46^3*B_48*B_50^3+B_20*B_12^2*B_15*B_46*B_48^3+B_20*B_12^2*B_46*B_48^3*B_50-B_20*B_15*B_46^3*B_48*B_50^2-B_20*B_46^3*B_48*B_50^3,
		     B_3*B_12^2*B_15^2*B_46*B_48^2-B_3*B_12^2*B_15*B_46*B_48^2*B_50-2*B_3*B_12^2*B_46*B_48^2*B_50^2-2*B_13*B_12*B_15^3*B_48^3-2*B_13*B_12*B_48^3*B_50^3-2*B_13*B_15^3*B_46*B_48^2*B_50+4*B_13*B_15^2*B_46*B_48^2*B_50^2+
		         2*B_13*B_15*B_46*B_48^2*B_50^3-4*B_13*B_46*B_48^2*B_50^4+3*B_20*B_12^2*B_15^2*B_46*B_48^2-3*B_20*B_12^2*B_15*B_46*B_48^2*B_50+2*B_20*B_12*B_15^2*B_46^2*B_48*B_50-6*B_20*B_12*B_15*B_46^2*B_48*B_50^2+
			 4*B_20*B_12*B_46^2*B_48*B_50^3+2*B_33*B_12^2*B_15^2*B_46*B_48^2-2*B_33*B_12^2*B_15*B_46*B_48^2*B_50+2*B_33*B_12^2*B_46*B_48^2*B_50^2+2*B_33*B_12*B_15^2*B_46^2*B_48*B_50-6*B_33*B_12*B_15*B_46^2*B_48*B_50^2+
			 4*B_33*B_12*B_46^2*B_48*B_50^3-2*B_49*B_12^2*B_15^3*B_48^2-2*B_49*B_12^2*B_48^2*B_50^3-2*B_49*B_12*B_15^3*B_46*B_48*B_50+4*B_49*B_12*B_15^2*B_46*B_48*B_50^2+2*B_49*B_12*B_15*B_46*B_48*B_50^3-4*B_49*B_12*B_46*B_48*B_50^4,
		     B_3*B_47*B_15^2*B_46^2*B_48*B_50-B_3*B_47*B_15*B_46^2*B_48*B_50^2-2*B_3*B_47*B_46^2*B_48*B_50^3-B_3*B_49*B_12^2*B_15*B_46*B_48^2-B_3*B_49*B_12^2*B_46*B_48^2*B_50-B_3*B_49*B_12*B_15^2*B_46^2*B_48+
		         2*B_3*B_49*B_12*B_15*B_46^2*B_48*B_50+3*B_3*B_49*B_12*B_46^2*B_48*B_50^2+B_20*B_47*B_15^2*B_46^2*B_48*B_50-B_20*B_47*B_15*B_46^2*B_48*B_50^2-2*B_20*B_47*B_46^2*B_48*B_50^3-B_20*B_49*B_12^2*B_15*B_46*B_48^2-
			 B_20*B_49*B_12^2*B_46*B_48^2*B_50-B_20*B_49*B_12*B_15^2*B_46^2*B_48+2*B_20*B_49*B_12*B_15*B_46^2*B_48*B_50+3*B_20*B_49*B_12*B_46^2*B_48*B_50^2,
		     B_2+B_51-B_12*B_48,
		     B_2*B_46+B_13*B_48+B_49*B_12+B_51*B_46,
		     B_2*B_12*B_15^2*B_48^3-B_2*B_12*B_15*B_48^3*B_50-2*B_2*B_12*B_48^3*B_50^2+B_3*B_12^2*B_15*B_48^3+B_3*B_12^2*B_48^3*B_50+B_3*B_12*B_15^2*B_46*B_48^2-B_3*B_12*B_46*B_48^2*B_50^2+B_13*B_15^2*B_48^3*B_50-B_13*B_48^3*B_50^3+
		         2*B_20*B_12^2*B_15*B_48^3-B_20*B_12^2*B_48^3*B_50+B_20*B_12*B_15^2*B_46*B_48^2-B_20*B_12*B_15*B_46*B_48^2*B_50+B_33*B_12^2*B_15*B_48^3-2*B_33*B_12^2*B_48^3*B_50-B_33*B_12*B_15*B_46*B_48^2*B_50+B_33*B_12*B_46*B_48^2*B_50^2+
			 B_49*B_12*B_15^2*B_48^2*B_50-B_49*B_12*B_48^2*B_50^3+B_51*B_12*B_15^2*B_48^3-B_51*B_12*B_15*B_48^3*B_50-2*B_51*B_12*B_48^3*B_50^2,
		     B_2*B_47+B_13*B_49+B_47*B_51,
		     B_38+B_20*B_48,
		     B_35+B_3*B_46+B_17*B_48+B_49*B_15+B_49*B_50+B_51*B_48,
		     B_35*B_12^2*B_15^2*B_46*B_48^2-B_35*B_12^2*B_15*B_46*B_48^2*B_50-2*B_35*B_12^2*B_46*B_48^2*B_50^2-B_35*B_12*B_15^2*B_46^2*B_48*B_50+B_35*B_12*B_46^2*B_48*B_50^3+B_3*B_13*B_15*B_46^2*B_48*B_50^2+B_3*B_13*B_46^2*B_48*B_50^3-
		         B_3*B_49*B_12^2*B_15^2*B_46*B_48+B_3*B_49*B_12^2*B_15*B_46*B_48*B_50+2*B_3*B_49*B_12^2*B_46*B_48*B_50^2+B_3*B_49*B_12*B_15^2*B_46^2*B_50-B_3*B_49*B_12*B_46^2*B_50^3-B_3*B_51*B_12*B_15*B_46^2*B_48*B_50-
			 3*B_3*B_51*B_12*B_46^2*B_48*B_50^2-B_13*B_16*B_15*B_46^2*B_48^2*B_50-B_13*B_16*B_46^2*B_48^2*B_50^2-2*B_13*B_17*B_12*B_15^2*B_48^3+2*B_13*B_17*B_12*B_48^3*B_50^2+B_13*B_17*B_15*B_46*B_48^2*B_50^2+B_13*B_17*B_46*B_48^2*B_50^3+
			 B_13*B_20*B_12^2*B_15*B_48^3+B_13*B_20*B_12^2*B_48^3*B_50+B_13*B_20*B_12*B_15^2*B_46*B_48^2-B_13*B_20*B_12*B_15*B_46*B_48^2*B_50-2*B_13*B_20*B_12*B_46*B_48^2*B_50^2-B_13*B_20*B_15^2*B_46^2*B_48*B_50+B_13*B_20*B_15*B_46^2*B_48*B_50^2+
			 2*B_13*B_20*B_46^2*B_48*B_50^3-B_13*B_33*B_12^2*B_15*B_48^3-B_13*B_33*B_12^2*B_48^3*B_50+B_13*B_47*B_15^2*B_48^2*B_50^2+2*B_13*B_47*B_15*B_48^2*B_50^3+B_13*B_47*B_48^2*B_50^4-B_13*B_49*B_12*B_15^3*B_48^2+
			 3*B_13*B_49*B_12*B_15*B_48^2*B_50^2+2*B_13*B_49*B_12*B_48^2*B_50^3+B_13*B_49*B_15^3*B_46*B_48*B_50+B_13*B_49*B_15^2*B_46*B_48*B_50^2-B_13*B_49*B_15*B_46*B_48*B_50^3-B_13*B_49*B_46*B_48*B_50^4+3*B_13*B_51*B_15^2*B_46*B_48^2*B_50-
			 4*B_13*B_51*B_15*B_46*B_48^2*B_50^2-7*B_13*B_51*B_46*B_48^2*B_50^3+B_16*B_20*B_12*B_46^3*B_48*B_50+B_16*B_33*B_12*B_46^3*B_48*B_50-B_16*B_49*B_12*B_15*B_46^2*B_48*B_50-B_16*B_49*B_12*B_46^2*B_48*B_50^2+B_17*B_20*B_12^2*B_15*B_46*B_48^2+
			 B_17*B_20*B_12*B_15*B_46^2*B_48*B_50-2*B_17*B_20*B_12*B_46^2*B_48*B_50^2+B_17*B_33*B_12^2*B_15*B_46*B_48^2+B_17*B_33*B_12*B_15*B_46^2*B_48*B_50-2*B_17*B_33*B_12*B_46^2*B_48*B_50^2-2*B_17*B_49*B_12^2*B_15^2*B_48^2+
			 2*B_17*B_49*B_12^2*B_48^2*B_50^2+B_17*B_49*B_12*B_15*B_46*B_48*B_50^2+B_17*B_49*B_12*B_46*B_48*B_50^3-B_20^2*B_12^3*B_46*B_48^2-B_20*B_47*B_12*B_15*B_46*B_48*B_50^2-B_20*B_47*B_12*B_46*B_48*B_50^3+B_20*B_49*B_12^3*B_15*B_48^2+
			 B_20*B_49*B_12^3*B_48^2*B_50-B_20*B_51*B_12^2*B_15*B_46*B_48^2+2*B_20*B_51*B_12^2*B_46*B_48^2*B_50-3*B_20*B_51*B_12*B_15*B_46^2*B_48*B_50+3*B_20*B_51*B_12*B_46^2*B_48*B_50^2+B_33^2*B_12^3*B_46*B_48^2-B_33*B_47*B_12*B_15*B_46*B_48*B_50^2-
			 B_33*B_47*B_12*B_46*B_48*B_50^3-B_33*B_49*B_12^3*B_15*B_48^2-B_33*B_49*B_12^3*B_48^2*B_50-B_33*B_51*B_12^2*B_15*B_46*B_48^2+2*B_33*B_51*B_12^2*B_46*B_48^2*B_50-2*B_33*B_51*B_12*B_15*B_46^2*B_48*B_50+6*B_33*B_51*B_12*B_46^2*B_48*B_50^2+
			 B_47*B_49*B_12*B_15^2*B_48*B_50^2+2*B_47*B_49*B_12*B_15*B_48*B_50^3+B_47*B_49*B_12*B_48*B_50^4-B_49^2*B_12^2*B_15^3*B_48+3*B_49^2*B_12^2*B_15*B_48*B_50^2+2*B_49^2*B_12^2*B_48*B_50^3+B_49^2*B_12*B_15^3*B_46*B_50+
			 B_49^2*B_12*B_15^2*B_46*B_50^2-B_49^2*B_12*B_15*B_46*B_50^3-B_49^2*B_12*B_46*B_50^4+3*B_49*B_51*B_12*B_15^2*B_46*B_48*B_50-4*B_49*B_51*B_12*B_15*B_46*B_48*B_50^2-7*B_49*B_51*B_12*B_46*B_48*B_50^3,
		     B_4-B_40-B_16*B_48-B_33*B_50,
		     B_4*B_12^2*B_15*B_46*B_48^3+B_4*B_12^2*B_46*B_48^3*B_50+B_4*B_12*B_15^2*B_46^2*B_48^2-B_4*B_12*B_46^2*B_48^2*B_50^2+B_35*B_12^2*B_15*B_48^3*B_50+B_35*B_12^2*B_48^3*B_50^2-B_35*B_12*B_15*B_46*B_48^2*B_50^2-B_35*B_12*B_46*B_48^2*B_50^3+
		         B_38*B_12^2*B_46*B_48^2*B_50^2-B_40*B_12^2*B_15*B_46*B_48^3-B_40*B_12^2*B_46*B_48^3*B_50-B_40*B_12*B_15^2*B_46^2*B_48^2+B_40*B_12*B_46^2*B_48^2*B_50^2+B_2*B_20*B_12^2*B_15*B_48^3+B_2*B_20*B_12^2*B_48^3*B_50-B_2*B_33*B_12^2*B_15*B_48^3-
			 B_2*B_33*B_12^2*B_48^3*B_50+B_2*B_49*B_12*B_15^3*B_48^2-3*B_2*B_49*B_12*B_15*B_48^2*B_50^2-2*B_2*B_49*B_12*B_48^2*B_50^3-B_3*B_13*B_12*B_15^2*B_48^3+B_3*B_13*B_12*B_48^3*B_50^2+3*B_3*B_13*B_15^2*B_46*B_48^2*B_50+
			 B_3*B_13*B_15*B_46*B_48^2*B_50^2-2*B_3*B_13*B_46*B_48^2*B_50^3-B_3*B_17*B_12^2*B_15*B_48^3-B_3*B_17*B_12^2*B_48^3*B_50-B_3*B_17*B_12*B_15^2*B_46*B_48^2+B_3*B_17*B_12*B_46*B_48^2*B_50^2+B_3*B_20*B_12^2*B_15*B_46*B_48^2-
			 2*B_3*B_20*B_12^2*B_46*B_48^2*B_50-3*B_3*B_20*B_12*B_15*B_46^2*B_48*B_50+2*B_3*B_20*B_12*B_46^2*B_48*B_50^2+B_3*B_33*B_12^2*B_15*B_46*B_48^2-2*B_3*B_33*B_12^2*B_46*B_48^2*B_50-3*B_3*B_33*B_12*B_15*B_46^2*B_48*B_50+
			 3*B_3*B_33*B_12*B_46^2*B_48*B_50^2-B_3*B_49*B_12^2*B_15^2*B_48^2+B_3*B_49*B_12^2*B_48^2*B_50^2+B_3*B_49*B_12*B_15*B_46*B_48*B_50^2+B_3*B_49*B_12*B_46*B_48*B_50^3-B_3*B_51*B_12^2*B_15*B_48^3-B_3*B_51*B_12^2*B_48^3*B_50-
			 3*B_3*B_51*B_12*B_15^2*B_46*B_48^2+3*B_3*B_51*B_12*B_15*B_46*B_48^2*B_50+6*B_3*B_51*B_12*B_46*B_48^2*B_50^2+B_3*B_51*B_15^2*B_46^2*B_48*B_50-B_3*B_51*B_46^2*B_48*B_50^3+B_13*B_17*B_15^2*B_48^3*B_50+B_13*B_17*B_15*B_48^3*B_50^2-
			 B_13*B_20*B_12*B_48^3*B_50^2+B_13*B_20*B_15^2*B_46*B_48^2*B_50-B_13*B_20*B_15*B_46*B_48^2*B_50^2-2*B_13*B_20*B_46*B_48^2*B_50^3+B_13*B_33*B_12*B_15^2*B_48^3-B_13*B_33*B_12*B_48^3*B_50^2-2*B_13*B_33*B_15^2*B_46*B_48^2*B_50+
			 2*B_13*B_33*B_46*B_48^2*B_50^3+2*B_13*B_49*B_15^3*B_48^2*B_50+3*B_13*B_49*B_15^2*B_48^2*B_50^2-B_13*B_49*B_48^2*B_50^4+B_13*B_51*B_15^2*B_48^3*B_50+B_13*B_51*B_15*B_48^3*B_50^2+B_16*B_20*B_12^2*B_46*B_48^3+
			 B_16*B_20*B_12*B_15*B_46^2*B_48^2-B_16*B_20*B_12*B_46^2*B_48^2*B_50+B_16*B_33*B_12^2*B_46*B_48^3+B_16*B_33*B_12*B_15*B_46^2*B_48^2-B_16*B_33*B_12*B_46^2*B_48^2*B_50-B_17*B_20*B_12^2*B_15*B_48^3-2*B_17*B_20*B_12^2*B_48^3*B_50-
			 B_17*B_20*B_12*B_15^2*B_46*B_48^2-B_17*B_20*B_12*B_15*B_46*B_48^2*B_50+2*B_17*B_20*B_12*B_46*B_48^2*B_50^2-B_17*B_33*B_12^2*B_48^3*B_50-B_17*B_33*B_12*B_15*B_46*B_48^2*B_50+B_17*B_33*B_12*B_46*B_48^2*B_50^2+B_17*B_49*B_12*B_15^2*B_48^2*B_50+
			 B_17*B_49*B_12*B_15*B_48^2*B_50^2+B_20^2*B_12^3*B_48^3-B_20^2*B_12*B_15*B_46^2*B_48*B_50+B_20^2*B_12*B_46^2*B_48*B_50^2-B_20*B_33*B_12^2*B_15*B_46*B_48^2+2*B_20*B_33*B_12^2*B_46*B_48^2*B_50+2*B_20*B_33*B_12*B_15*B_46^2*B_48*B_50-
			 B_20*B_33*B_12*B_46^2*B_48*B_50^2+B_20*B_49*B_12^2*B_15^2*B_48^2-2*B_20*B_49*B_12^2*B_15*B_48^2*B_50-4*B_20*B_49*B_12^2*B_48^2*B_50^2-4*B_20*B_49*B_12*B_15^2*B_46*B_48*B_50-B_20*B_49*B_12*B_15*B_46*B_48*B_50^2+
			 3*B_20*B_49*B_12*B_46*B_48*B_50^3-B_20*B_51*B_12^2*B_48^3*B_50-3*B_20*B_51*B_12*B_15^2*B_46*B_48^2+2*B_20*B_51*B_12*B_15*B_46*B_48^2*B_50+7*B_20*B_51*B_12*B_46*B_48^2*B_50^2+B_20*B_51*B_15^2*B_46^2*B_48*B_50-B_20*B_51*B_46^2*B_48*B_50^3-
			 B_33^2*B_12^3*B_48^3-B_33^2*B_12^2*B_15*B_46*B_48^2+2*B_33^2*B_12^2*B_46*B_48^2*B_50+3*B_33^2*B_12*B_15*B_46^2*B_48*B_50-3*B_33^2*B_12*B_46^2*B_48*B_50^2+2*B_33*B_49*B_12^2*B_15^2*B_48^2-2*B_33*B_49*B_12^2*B_15*B_48^2*B_50-
			 4*B_33*B_49*B_12^2*B_48^2*B_50^2-4*B_33*B_49*B_12*B_15^2*B_46*B_48*B_50+4*B_33*B_49*B_12*B_46*B_48*B_50^3-B_33*B_51*B_12^2*B_15*B_48^3-2*B_33*B_51*B_12^2*B_48^3*B_50-B_33*B_51*B_12*B_15*B_46*B_48^2*B_50+B_33*B_51*B_12*B_46*B_48^2*B_50^2+
			 2*B_49^2*B_12*B_15^3*B_48*B_50+3*B_49^2*B_12*B_15^2*B_48*B_50^2-B_49^2*B_12*B_48*B_50^4+B_49*B_51*B_12*B_15^3*B_48^2+B_49*B_51*B_12*B_15^2*B_48^2*B_50-2*B_49*B_51*B_12*B_15*B_48^2*B_50^2-2*B_49*B_51*B_12*B_48^2*B_50^3,
		     B_39+B_20*B_49,
		     B_36+B_3*B_47+B_17*B_49+B_49*B_51,
		     B_24*B_48+B_23*B_49+B_23*B_46*B_48,
		     B_24*B_49+B_23*B_47*B_48,
		     B_22*B_48-B_41*B_48+B_21*B_49+B_21*B_46*B_48+B_38*B_46*B_50-B_40*B_49-B_40*B_46*B_48-B_20*B_49*B_50-B_20*B_51*B_48,
		     B_22*B_49-B_41*B_49+B_21*B_47*B_48+B_38*B_47*B_50-B_40*B_47*B_48-B_20*B_49*B_51,
		     B_19*B_48+B_4*B_46^2+B_18*B_49+B_18*B_46*B_48+B_35*B_46*B_50-B_40*B_46^2-B_3*B_47*B_50-B_3*B_51*B_46+B_16*B_47*B_48+B_16*B_49*B_46-B_17*B_49*B_50-B_17*B_51*B_48+B_33*B_47*B_50+B_33*B_51*B_46-B_49*B_51*B_15-2*B_49*B_51*B_50-B_51^2*B_48,
		     B_19*B_49+B_4*B_47*B_46+B_18*B_47*B_48+B_35*B_47*B_50-B_40*B_47*B_46-B_3*B_47*B_51+B_16*B_47*B_49-B_17*B_49*B_51+B_33*B_47*B_51-B_49*B_51^2,
		     B_7-B_23*B_48,
		     B_7*B_46+B_24*B_48+B_23*B_49,
		     B_7*B_47+B_24*B_49,
		     B_6-B_21*B_48-B_38*B_50+B_40*B_48,
		     B_6*B_46+B_22*B_48+B_39*B_50-B_41*B_48+B_21*B_49+B_38*B_51-B_40*B_49,
		     B_6*B_47+B_22*B_49+B_39*B_51-B_41*B_49,
		     B_5-B_41-B_4*B_46-B_18*B_48-B_35*B_50+B_40*B_46-B_16*B_49-B_33*B_51,
		     B_5*B_46+B_19*B_48+B_36*B_50-B_41*B_46+B_4*B_47+B_18*B_49+B_35*B_51-B_40*B_47,
		     B_5*B_47+B_19*B_49+B_36*B_51-B_41*B_47)

irrComponent3 = trim (markedScheme + ideal(B_6,B_7));

F = frac(KK[bb,b_48,b_49]);
FB = F[options ringB,Join=>false,DegreeMap => x -> 0];

auxEquations = {sub(-B_47*B_48^2+B_49^2+B_49*B_46*B_48,FB) - bb,  sub(B_48,FB)-b_48, sub(B_49,FB)-b_49}
irrComponent3 = trim (sub(irrComponent3,FB) + ideal auxEquations);
equations = sort irrComponent3_*;

freeParameters = gens FB;
eliminatedParameters = {};
substitutions = {};
mininalSetEquations = {};
while #equations > 0 do (
    mininalSetEquations = append(mininalSetEquations,first equations);
    eliminatedParameters = append(eliminatedParameters, leadMonomial first equations);
    freeParameters = delete(leadMonomial first equations,freeParameters);
    subst = leadMonomial first equations => (leadCoefficient first equations)*(leadTerm first equations - first equations);
    substitutions = append(substitutions, subst);
    equations = delete(0_FB, for e in equations list sub(e,subst));
)
#freeParameters + numgens F,#eliminatedParameters
netList mininalSetEquations

FBR = FB[options R,Join=>false,DegreeMap=> x-> 0];
curveIdeal = sub(sub(curveIdeal,FBR),substitutions);
firstSyzygies = sub(sub(firstSyzygies,FBR),substitutions);
secondSyzygies = sub(sub(secondSyzygies,FBR),substitutions);

-- generate random point
randomPoint = for p in gens F list p => random(KK) -- check values different from 0
randomPoint = randomPoint | (for p in freeParameters list p => random(KK))
randomCurve = sub( sub(curveIdeal,randomPoint) ,R)
randomCurveFirstSyzygies = sub( sub( firstSyzygies, randomPoint), R)
randomCurveSecondSyzygies = sub( sub( secondSyzygies, randomPoint), R)
-- check
(gens randomCurve)*randomCurveFirstSyzygies
randomCurveFirstSyzygies*randomCurveSecondSyzygies
hilbertPolynomial(randomCurve,Projective=>false)
decompose randomCurve
for I in oo list hilbertPolynomial(I,Projective=>false)
for t from -6 to 10 list hilbertFunction(t,coker transpose randomCurveSecondSyzygies)



==> anc/rationalParametrization-planeCubic+twoPoints.m2 <==
-----------------------------------------------------------------------
-- PLANE CUBIC + TWO POINTS (with the embedding in the first factor) --
-----------------------------------------------------------------------
restart
KK = QQ;
R = KK[x_3,x_2,x_1,x_0,MonomialOrder=>{Position=>Up,Weights=>{9,5,3,1}}];
gensCoeffWeights = {16, 14, 12, 12, 12, 12, 12, 10, 10, 10, 10, 8, 8, 8, 8, 8, 8, 8,
                    8, 6, 6, 6, 6, 6, 6, 4, 4, 4, 4, 4, 4, 4, 4, 2, 2, 2, 2, 2};
ringC = KK[C_7, C_6, C_37, C_26, C_15, C_5, C_4, C_36, C_25, C_14, C_3, C_35, C_34, C_24, C_23, C_13, C_12, C_2, C_1, C_33, C_32, C_22, C_21, C_11, C_0, C_31, C_30, C_29, C_20, C_19, C_18, C_10, C_9, C_28, C_27, C_17, C_16, C_8,
           Degrees=>gensCoeffWeights,MonomialOrder=>{Weights => gensCoeffWeights,Lex}]; 
ringCR = ringC[options R,Join=>false,DegreeMap => x -> 0];

curveIdeal = ideal(x_3^2+C_0*x_3*x_1+C_1*x_2^2+C_2*x_3*x_0+C_3*x_2*x_1+C_4*x_1^2+C_5*x_2*x_0+C_6*x_1*x_0+C_7*x_0^2,
                   x_3*x_2+C_8*x_3*x_1+C_9*x_2^2+C_10*x_3*x_0+C_11*x_2*x_1+C_12*x_1^2+C_13*x_2*x_0+C_14*x_1*x_0+C_15*x_0^2,
		   x_2^3+C_16*x_2^2*x_1+C_17*x_3*x_1*x_0+C_18*x_2*x_1^2+C_19*x_2^2*x_0+C_20*x_3*x_0^2+C_21*x_1^3+C_22*x_2*x_1*x_0+C_23*x_1^2*x_0+C_24*x_2*x_0^2+C_25*x_1*x_0^2+C_26*x_0^3,
		   x_3*x_1^2+C_27*x_2^2*x_1+C_28*x_3*x_1*x_0+C_29*x_2*x_1^2+C_30*x_2^2*x_0+C_31*x_3*x_0^2+C_32*x_1^3+C_33*x_2*x_1*x_0+C_34*x_1^2*x_0+C_35*x_2*x_0^2+C_36*x_1*x_0^2+C_37*x_0^3)

firstSyzygies = matrix {{-x_2-C_8*x_1-C_10*x_0, -C_17*x_1*x_0-C_20*x_0^2, -x_1^2-C_28*x_1*x_0-C_31*x_0^2, 0},
                        {x_3-C_9*x_2+(-C_11+C_0+C_9*C_8)*x_1+(-C_13+C_2+C_10*C_9)*x_0, -x_2^2+(-C_16+C_8)*x_2*x_1+(-C_18+C_16*C_8-C_8^2)*x_1^2+(-C_19+C_10)*x_2*x_0+(-C_22+C_19*C_8+C_10*C_16-2*C_10*C_8-C_9*C_17)*x_1*x_0+(-C_24-C_20*C_9+C_19*C_10-C_10^2)*x_0^2,
			    -C_27*x_2*x_1+(-C_29+C_27*C_8)*x_1^2-C_30*x_2*x_0+(-C_33+C_30*C_8+C_10*C_27)*x_1*x_0+(-C_35+C_30*C_10)*x_0^2, -x_1^2-C_28*x_1*x_0-C_31*x_0^2},
			{C_1+C_9^2, x_3+C_9*x_2+(C_11-C_9*C_8)*x_1+(C_13-C_10*C_9)*x_0, C_9*C_27*x_1+C_30*C_9*x_0, -C_27*x_1-C_30*x_0},
			{-C_12+C_11*C_8-C_9*C_8^2, (-C_21+C_18*C_8-C_16*C_8^2+C_8^3)*x_1+(-C_23+C_22*C_8+C_21*C_28-C_11*C_17+C_0*C_17-C_19*C_8^2+C_18*C_10-C_18*C_28*C_8-2*C_10*C_16*C_8+3*C_10*C_8^2+2*C_9*C_17*C_8+C_28*C_16*C_8^2-C_28*C_8^3)*x_0,
                            x_3+(-C_32+C_0+C_29*C_8-C_27*C_8^2)*x_1+(-C_34+C_2+C_33*C_8+C_32*C_28-C_30*C_8^2+C_29*C_10-C_29*C_28*C_8-2*C_10*C_27*C_8-C_9*C_27*C_17+C_28*C_27*C_8^2)*x_0, x_2+C_8*x_1+(C_10+C_27*C_17)*x_0}}
-- resolution minimal:  C_1+C_9^2 = 0, -C_12+C_11C_8-C_9C_8^2 = 0

secondSyzygies = matrix {{x_1^2+C_28*x_1*x_0+C_31*x_0^2},
                         {C_27*x_1+C_30*x_0},
			 {-x_2-C_8*x_1+(-C_10-C_27*C_17)*x_0},
                         {x_3+(-C_32+C_0+C_29*C_8-C_27*C_8^2)*x_1+(-C_34+C_2+C_33*C_8+C_32*C_28-C_30*C_8^2+C_29*C_10-C_29*C_28*C_8-2*C_10*C_27*C_8-C_9*C_27*C_17+C_28*C_27*C_8^2)*x_0}}
-- Harthsorne-Rao module non-artinian, Hilbert function (1,2,2,2,...): C_27 = 0, C_30 = 0


markedScheme = ideal(-C_20*C_27-C_30*C_17+C_17*C_27*C_28,
                     -C_20*C_30+C_31*C_17*C_27,
		     -C_9+C_29+C_8*C_27-C_16*C_27,
		     C_33-C_9*C_28+C_10*C_27-C_19*C_27+C_30*C_8-C_30*C_16+C_17*C_27^2,
		     -C_11+C_32-C_18*C_27+C_29*C_8,
		     C_35-C_9*C_31+C_10*C_30-C_19*C_30+C_30*C_17*C_27,
		     -C_13+C_34-C_11*C_28-C_22*C_27+C_33*C_8+C_10*C_29-C_18*C_30+C_29*C_17*C_27,
		     -C_12-C_21*C_27+C_32*C_8,
		     -C_12+C_11*C_8-C_21*C_27-C_9*C_8^2+C_18*C_8*C_27+C_8^3*C_27-C_8^2*C_16*C_27,
		     C_12*C_8-C_12*C_16-C_11*C_8^2+C_11*C_8*C_16+C_21*C_9-C_21*C_29-C_9*C_18*C_8+C_18*C_29*C_8+C_29*C_8^3-C_29*C_8^2*C_16,
		     -C_12*C_18-C_12*C_8^2+C_12*C_8*C_16+C_11*C_21-C_21*C_32-C_21*C_9*C_8+C_32*C_18*C_8+C_32*C_8^3-C_32*C_8^2*C_16,
		     -C_1+C_0*C_27-C_11*C_27-C_32*C_27-C_9*C_29+C_9*C_8*C_27+C_9*C_16*C_27+C_29*C_8*C_27-C_8^2*C_27^2,
		     -C_1*C_28+C_2*C_27-C_13*C_27-C_34*C_27+C_0*C_30-C_11*C_30-C_32*C_30+C_32*C_27*C_28-C_33*C_9+C_33*C_8*C_27+C_9*C_10*C_27+C_9*C_19*C_27+C_9*C_30*C_8+C_9*C_30*C_16-C_9*C_17*C_27^2+C_10*C_29*C_27-2*C_10*C_8*C_27^2+C_29*C_30*C_8-C_29*C_8*C_27*C_28-2*C_30*C_8^2*C_27+C_8^2*C_27^2*C_28,
		     -C_1*C_31+C_2*C_30-C_13*C_30-C_34*C_30-C_35*C_9+C_32*C_30*C_28+C_33*C_30*C_8+C_9*C_10*C_30+C_9*C_19*C_30-C_9*C_30*C_17*C_27+C_10*C_29*C_30-2*C_10*C_30*C_8*C_27-C_29*C_30*C_8*C_28-C_30^2*C_8^2+C_30*C_8^2*C_27*C_28,
		     C_36-C_34*C_28-C_35*C_8-C_32*C_31+C_32*C_28^2-C_33*C_10+C_33*C_8*C_28+C_9*C_20*C_27+C_9*C_30*C_17-C_9*C_17*C_27*C_28+C_10^2*C_27+C_10*C_29*C_28+2*C_10*C_30*C_8-2*C_10*C_8*C_27*C_28+C_29*C_31*C_8-C_29*C_8*C_28^2-C_30*C_8^2*C_28-C_31*C_8^2*C_27+C_8^2*C_27*C_28^2,
		     C_36-C_13*C_28-C_24*C_27+C_35*C_8-C_11*C_31-C_22*C_30+C_33*C_10+C_33*C_17*C_27,
		     C_25-C_2*C_17+C_13*C_17-C_23*C_28-C_24*C_8-C_0*C_20+C_0*C_17*C_28+C_11*C_20-C_11*C_17*C_28-C_21*C_31+C_21*C_28^2-C_22*C_10+C_22*C_8*C_28-2*C_9*C_10*C_17-2*C_9*C_20*C_8+2*C_9*C_8*C_17*C_28-3*C_10^2*C_8+C_10^2*C_16+C_10*C_18*C_28+2*C_10*C_19*C_8+3*C_10*C_8^2*C_28-2*C_10*C_8*C_16*C_28+C_18*C_31*C_8-C_18*C_8*C_28^2-C_19*C_8^2*C_28+C_31*C_8^3-C_31*C_8^2*C_16-C_8^3*C_28^2+C_8^2*C_16*C_28^2,
		     -C_14-C_12*C_28-C_23*C_27+C_34*C_8-C_21*C_30+C_32*C_10+C_32*C_17*C_27,
		     -C_14-C_1*C_17+C_13*C_8-C_23*C_27+C_0*C_17*C_27+C_11*C_10-C_11*C_17*C_27-C_21*C_30+C_21*C_27*C_28+C_22*C_8*C_27-C_9^2*C_17-2*C_9*C_10*C_8+2*C_9*C_8*C_17*C_27+C_10*C_18*C_27+3*C_10*C_8^2*C_27-2*C_10*C_8*C_16*C_27+C_18*C_30*C_8-C_18*C_8*C_27*C_28-C_19*C_8^2*C_27+C_30*C_8^3-C_30*C_8^2*C_16-C_8^3*C_27*C_28+C_8^2*C_16*C_27*C_28,
		     C_14+C_1*C_17-C_12*C_28-C_13*C_8-C_11*C_10+C_11*C_8*C_28+C_9^2*C_17+2*C_9*C_10*C_8-C_9*C_8^2*C_28,
		     -C_3-C_12*C_27+C_0*C_29-C_11*C_29+C_11*C_8*C_27-C_32*C_29+C_9*C_18*C_27+C_29^2*C_8-C_29*C_8^2*C_27,
		     -C_3-C_1*C_8+C_1*C_16-C_12*C_27+C_0*C_9-2*C_11*C_9+C_11*C_8*C_27+C_9^2*C_8+C_9^2*C_16-C_9*C_8^2*C_27,
		     -C_3*C_17+C_14*C_8-C_14*C_16+C_12*C_10-C_12*C_19-C_13*C_8^2+C_13*C_8*C_16+C_23*C_9-C_23*C_29+C_0*C_29*C_17-C_11*C_9*C_17-2*C_11*C_10*C_8+C_11*C_10*C_16+C_11*C_19*C_8-C_11*C_29*C_17-C_21*C_33+C_21*C_29*C_28-C_22*C_9*C_8+C_22*C_29*C_8+C_33*C_18*C_8+C_33*C_8^3-C_33*C_8^2*C_16-C_9*C_10*C_18+2*C_9*C_29*C_8*C_17+C_10*C_18*C_29+3*C_10*C_29*C_8^2-2*C_10*C_29*C_8*C_16-C_18*C_29*C_8*C_28-C_19*C_29*C_8^2-C_29*C_8^3*C_28+C_29*C_8^2*C_16*C_28,
		     C_37-C_34*C_31-C_35*C_10+C_32*C_31*C_28+C_33*C_31*C_8+C_9*C_20*C_30-C_9*C_31*C_17*C_27+C_10^2*C_30+C_10*C_29*C_31-2*C_10*C_31*C_8*C_27-C_29*C_31*C_8*C_28-C_30*C_31*C_8^2+C_31*C_8^2*C_27*C_28,
		     C_37-C_13*C_31-C_24*C_30+C_35*C_10+C_35*C_17*C_27,
		     C_26-C_2*C_20+C_13*C_20-C_23*C_31-C_24*C_10+C_0*C_31*C_17-C_11*C_31*C_17+C_21*C_31*C_28+C_22*C_31*C_8-2*C_9*C_10*C_20+2*C_9*C_31*C_8*C_17-C_10^3+C_10^2*C_19+C_10*C_18*C_31+3*C_10*C_31*C_8^2-2*C_10*C_31*C_8*C_16-C_18*C_31*C_8*C_28-C_19*C_31*C_8^2-C_31*C_8^3*C_28+C_31*C_8^2*C_16*C_28,
		     -C_15-C_1*C_20+C_13*C_10-C_23*C_30+C_0*C_30*C_17-C_11*C_30*C_17+C_21*C_30*C_28+C_22*C_30*C_8-C_9^2*C_20-C_9*C_10^2+2*C_9*C_30*C_8*C_17+C_10*C_18*C_30+3*C_10*C_30*C_8^2-2*C_10*C_30*C_8*C_16-C_18*C_30*C_8*C_28-C_19*C_30*C_8^2-C_30*C_8^3*C_28+C_30*C_8^2*C_16*C_28,
		     -C_15-C_14*C_28-C_25*C_27+C_36*C_8-C_12*C_31-C_23*C_30+C_34*C_10+C_34*C_17*C_27,
		     C_15+C_1*C_20-C_12*C_31-C_13*C_10+C_11*C_31*C_8+C_9^2*C_20+C_9*C_10^2-C_9*C_31*C_8^2,
		     -C_15*C_28-C_26*C_27+C_37*C_8-C_14*C_31-C_25*C_30+C_36*C_10+C_36*C_17*C_27,
		     -C_15*C_31-C_26*C_30+C_37*C_10+C_37*C_17*C_27,
		     -C_5-C_1*C_10+C_1*C_19+C_2*C_9-C_12*C_30-2*C_13*C_9+C_11*C_30*C_8+C_9^2*C_10+C_9^2*C_19-C_9*C_30*C_8^2,
		     -C_5-C_3*C_28-C_14*C_27+C_2*C_29-C_12*C_30-C_13*C_29+C_13*C_8*C_27-C_34*C_29+C_0*C_33-C_11*C_33+C_11*C_10*C_27+C_11*C_30*C_8+C_22*C_9*C_27-C_32*C_33+C_32*C_29*C_28+2*C_33*C_29*C_8-C_33*C_8^2*C_27+C_9*C_18*C_30-C_9*C_29*C_17*C_27+C_10*C_29^2-2*C_10*C_29*C_8*C_27-C_29^2*C_8*C_28-C_29*C_30*C_8^2+C_29*C_8^2*C_27*C_28,
		     -C_5*C_28-C_15*C_27-C_3*C_31-C_14*C_30+C_2*C_33-C_13*C_33+C_13*C_10*C_27+C_13*C_30*C_8+C_24*C_9*C_27-C_34*C_33+C_35*C_0-C_35*C_11-C_35*C_32+C_35*C_29*C_8-C_35*C_8^2*C_27+C_11*C_10*C_30+C_22*C_9*C_30+C_32*C_33*C_28+C_33^2*C_8-C_33*C_9*C_17*C_27+C_33*C_10*C_29-2*C_33*C_10*C_8*C_27-C_33*C_29*C_8*C_28-C_33*C_30*C_8^2+C_33*C_8^2*C_27*C_28,
		     -C_5*C_17+C_15*C_8-C_15*C_16-C_3*C_20+C_14*C_10-C_14*C_19+C_25*C_9-C_13*C_9*C_17-2*C_13*C_10*C_8+C_13*C_10*C_16+C_13*C_19*C_8-C_23*C_33-C_24*C_9*C_8-C_35*C_21+C_35*C_18*C_8+C_35*C_8^3-C_35*C_8^2*C_16+C_0*C_33*C_17-C_11*C_33*C_17-C_11*C_9*C_20-C_11*C_10^2+C_11*C_10*C_19+C_21*C_33*C_28+C_22*C_33*C_8-C_22*C_9*C_10+2*C_33*C_9*C_8*C_17+C_33*C_10*C_18+3*C_33*C_10*C_8^2-2*C_33*C_10*C_8*C_16-C_33*C_18*C_8*C_28-C_33*C_19*C_8^2-C_33*C_8^3*C_28+C_33*C_8^2*C_16*C_28,
		     -C_5*C_31-C_15*C_30+C_2*C_35-C_13*C_35+C_13*C_10*C_30+C_24*C_9*C_30-C_34*C_35+C_35*C_32*C_28+C_35*C_33*C_8-C_35*C_9*C_17*C_27+C_35*C_10*C_29-2*C_35*C_10*C_8*C_27-C_35*C_29*C_8*C_28-C_35*C_30*C_8^2+C_35*C_8^2*C_27*C_28,
		     -C_5*C_20+C_15*C_10-C_15*C_19+C_26*C_9-C_13*C_9*C_20-C_13*C_10^2+C_13*C_10*C_19-C_23*C_35-C_24*C_9*C_10+C_35*C_0*C_17-C_35*C_11*C_17+C_35*C_21*C_28+C_35*C_22*C_8+2*C_35*C_9*C_8*C_17+C_35*C_10*C_18+3*C_35*C_10*C_8^2-2*C_35*C_10*C_8*C_16-C_35*C_18*C_8*C_28-C_35*C_19*C_8^2-C_35*C_8^3*C_28+C_35*C_8^2*C_16*C_28,
		     -C_4-C_12*C_29+C_12*C_8*C_27+C_0*C_32+C_21*C_9*C_27-C_32^2+C_32*C_29*C_8-C_32*C_8^2*C_27,
		     -C_4-C_3*C_8+C_1*C_18-C_12*C_9-C_12*C_29+C_0*C_11-C_11^2+C_11*C_9*C_8+C_11*C_29*C_8+C_9^2*C_18-C_9*C_29*C_8^2,
		     -C_4*C_17-C_14*C_18-C_14*C_8^2+C_14*C_8*C_16-C_12*C_22-C_12*C_9*C_17-2*C_12*C_10*C_8+C_12*C_10*C_16+C_12*C_19*C_8+C_13*C_21+C_23*C_11-C_23*C_32-C_23*C_9*C_8-C_34*C_21+C_34*C_18*C_8+C_34*C_8^3-C_34*C_8^2*C_16+C_0*C_32*C_17-C_11*C_32*C_17+C_21*C_32*C_28-C_21*C_9*C_10+C_22*C_32*C_8+2*C_32*C_9*C_8*C_17+C_32*C_10*C_18+3*C_32*C_10*C_8^2-2*C_32*C_10*C_8*C_16-C_32*C_18*C_8*C_28-C_32*C_19*C_8^2-C_32*C_8^3*C_28+C_32*C_8^2*C_16*C_28,
		     -C_4*C_8+C_1*C_21+C_12*C_0-C_12*C_11-C_12*C_32+C_12*C_9*C_8+C_11*C_32*C_8+C_21*C_9^2-C_32*C_9*C_8^2,
		     -C_6-C_5*C_8-C_3*C_10-C_14*C_9+C_1*C_22+C_2*C_11-C_12*C_33+C_13*C_0-2*C_13*C_11+C_13*C_9*C_8+C_11*C_33*C_8+C_11*C_9*C_10+C_22*C_9^2-C_33*C_9*C_8^2,
		     -C_6-C_4*C_28-C_14*C_29+C_14*C_8*C_27+C_2*C_32-C_12*C_33+C_12*C_10*C_27+C_12*C_30*C_8+C_23*C_9*C_27+C_34*C_0-2*C_34*C_32+C_34*C_29*C_8-C_34*C_8^2*C_27+C_21*C_9*C_30+C_32^2*C_28+C_32*C_33*C_8-C_32*C_9*C_17*C_27+C_32*C_10*C_29-2*C_32*C_10*C_8*C_27-C_32*C_29*C_8*C_28-C_32*C_30*C_8^2+C_32*C_8^2*C_27*C_28,
		     -C_6*C_17-C_4*C_20-C_15*C_18-C_15*C_8^2+C_15*C_8*C_16-C_14*C_22-C_14*C_9*C_17-2*C_14*C_10*C_8+C_14*C_10*C_16+C_14*C_19*C_8+C_25*C_11-C_25*C_9*C_8-C_36*C_21+C_36*C_18*C_8+C_36*C_8^3-C_36*C_8^2*C_16-C_12*C_24-C_12*C_9*C_20-C_12*C_10^2+C_12*C_10*C_19+C_13*C_23-C_23*C_34-C_23*C_9*C_10+C_34*C_0*C_17-C_34*C_11*C_17+C_34*C_21*C_28+C_34*C_22*C_8+2*C_34*C_9*C_8*C_17+C_34*C_10*C_18+3*C_34*C_10*C_8^2-2*C_34*C_10*C_8*C_16-C_34*C_18*C_8*C_28-C_34*C_19*C_8^2-C_34*C_8^3*C_28+C_34*C_8^2*C_16*C_28,
		     -C_6*C_8-C_4*C_10+C_14*C_0-C_14*C_11+C_14*C_9*C_8+C_1*C_23+C_2*C_12-C_12*C_13-C_12*C_34+C_12*C_9*C_10+C_23*C_9^2+C_34*C_11*C_8-C_34*C_9*C_8^2,
		     -C_7-C_5*C_10-C_15*C_9+C_1*C_24+C_2*C_13-C_12*C_35-C_13^2+C_13*C_9*C_10+C_24*C_9^2+C_35*C_11*C_8-C_35*C_9*C_8^2,
		     -C_7-C_6*C_28-C_4*C_31-C_15*C_29+C_15*C_8*C_27-C_14*C_33+C_14*C_10*C_27+C_14*C_30*C_8+C_25*C_9*C_27+C_36*C_0-C_36*C_32+C_36*C_29*C_8-C_36*C_8^2*C_27+C_2*C_34-C_12*C_35+C_12*C_10*C_30+C_23*C_9*C_30-C_34^2+C_34*C_32*C_28+C_34*C_33*C_8-C_34*C_9*C_17*C_27+C_34*C_10*C_29-2*C_34*C_10*C_8*C_27-C_34*C_29*C_8*C_28-C_34*C_30*C_8^2+C_34*C_8^2*C_27*C_28,
		     -C_7*C_28-C_6*C_31-C_15*C_33+C_15*C_10*C_27+C_15*C_30*C_8+C_26*C_9*C_27+C_37*C_0-C_37*C_32+C_37*C_29*C_8-C_37*C_8^2*C_27-C_14*C_35+C_14*C_10*C_30+C_25*C_9*C_30+C_36*C_2-C_36*C_34+C_36*C_32*C_28+C_36*C_33*C_8-C_36*C_9*C_17*C_27+C_36*C_10*C_29-2*C_36*C_10*C_8*C_27-C_36*C_29*C_8*C_28-C_36*C_30*C_8^2+C_36*C_8^2*C_27*C_28,
		     -C_7*C_17-C_6*C_20-C_15*C_22-C_15*C_9*C_17-2*C_15*C_10*C_8+C_15*C_10*C_16+C_15*C_19*C_8+C_26*C_11-C_26*C_9*C_8-C_37*C_21+C_37*C_18*C_8+C_37*C_8^3-C_37*C_8^2*C_16-C_14*C_24-C_14*C_9*C_20-C_14*C_10^2+C_14*C_10*C_19+C_25*C_13-C_25*C_9*C_10-C_36*C_23+C_36*C_0*C_17-C_36*C_11*C_17+C_36*C_21*C_28+C_36*C_22*C_8+2*C_36*C_9*C_8*C_17+C_36*C_10*C_18+3*C_36*C_10*C_8^2-2*C_36*C_10*C_8*C_16-C_36*C_18*C_8*C_28-C_36*C_19*C_8^2-C_36*C_8^3*C_28+C_36*C_8^2*C_16*C_28,
		     -C_7*C_8-C_6*C_10+C_15*C_0-C_15*C_11+C_15*C_9*C_8+C_14*C_2-C_14*C_13+C_14*C_9*C_10+C_25*C_1+C_25*C_9^2-C_36*C_12+C_36*C_11*C_8-C_36*C_9*C_8^2,
		     -C_7*C_31-C_15*C_35+C_15*C_10*C_30+C_26*C_9*C_30+C_37*C_2-C_37*C_34+C_37*C_32*C_28+C_37*C_33*C_8-C_37*C_9*C_17*C_27+C_37*C_10*C_29-2*C_37*C_10*C_8*C_27-C_37*C_29*C_8*C_28-C_37*C_30*C_8^2+C_37*C_8^2*C_27*C_28,
		     -C_7*C_20-C_15*C_24-C_15*C_9*C_20-C_15*C_10^2+C_15*C_10*C_19+C_26*C_13-C_26*C_9*C_10-C_37*C_23+C_37*C_0*C_17-C_37*C_11*C_17+C_37*C_21*C_28+C_37*C_22*C_8+2*C_37*C_9*C_8*C_17+C_37*C_10*C_18+3*C_37*C_10*C_8^2-2*C_37*C_10*C_8*C_16-C_37*C_18*C_8*C_28-C_37*C_19*C_8^2-C_37*C_8^3*C_28+C_37*C_8^2*C_16*C_28,
		     -C_7*C_10+C_15*C_2-C_15*C_13+C_15*C_9*C_10+C_26*C_1+C_26*C_9^2-C_37*C_12+C_37*C_11*C_8-C_37*C_9*C_8^2);

irrComponent1 = trim (markedScheme + ideal( C_1+C_9^2, -C_12+C_11*C_8-C_9*C_8^2, C_27, C_30))

equations = sort (irrComponent1_*);
freeParameters = gens ringC;
eliminatedParameters = {};
substitutions = {};
mininalSetEquations = {};
while #equations > 0 do (
    mininalSetEquations = append(mininalSetEquations, first equations);
    eliminatedParameters = append(eliminatedParameters, leadMonomial first equations);
    freeParameters = delete(leadMonomial first equations,freeParameters);
    subst = leadMonomial first equations => (leadCoefficient first equations)*(leadTerm first equations - first equations);
    substitutions = append(substitutions, subst);
    equations = delete(0_ringC, for e in equations list sub(e,subst));
)
#freeParameters,#eliminatedParameters
netList mininalSetEquations

curveIdeal = sub(curveIdeal,substitutions)
firstSyzygies = sub(firstSyzygies,substitutions)
secondSyzygies = sub(secondSyzygies,substitutions)

-- generate random point
randomPoint = for p in freeParameters list p => random(KK)
randomCurve = sub( sub(curveIdeal,randomPoint) ,R)
randomCurveFirstSyzygies = sub( sub( firstSyzygies, randomPoint), R)
randomCurveSecondSyzygies = sub( sub( secondSyzygies, randomPoint), R)
-- check
(gens randomCurve)*randomCurveFirstSyzygies
randomCurveFirstSyzygies*randomCurveSecondSyzygies
hilbertPolynomial(randomCurve,Projective=>false)
decompose randomCurve
for I in oo list hilbertPolynomial(I,Projective=>false)
for t from -6 to 10 list hilbertFunction(t,coker transpose randomCurveSecondSyzygies)

------------------------------------------------------------------------
-- PLANE CUBIC + TWO POINTS (with the embedding in the second factor) --
------------------------------------------------------------------------
restart
KK = QQ;
R = KK[x_3,x_2,x_1,x_0,MonomialOrder=>{Position=>Up,Weights=>{9,5,3,1}}];
firstSyzCoeffWeights = {8, 8, 8, 8, 8, 8, 8, 8, 8, 6, 6, 6, 6, 6, 6, 6, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4,
                        4, 4, 2, 2, 2, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0};
ringB = KK[B_5, B_6, B_7, B_19, B_22, B_24, B_36, B_39, B_41, B_4, B_18, B_21, B_23, B_35, B_38, B_40, B_2, B_3, B_13, B_16, B_17, B_20, B_30, B_33, B_34, B_47, B_49, B_51, B_1, B_12, B_15, B_29, B_32, B_46, B_48, B_50, B_0, B_8, B_9, B_10, B_11, B_14, B_25, B_26, B_27, B_28, B_31, B_37, B_42, B_43, B_44, B_45,
           Degrees=>firstSyzCoeffWeights,MonomialOrder=>{Weights => firstSyzCoeffWeights,Lex}];
ringBR = ringB[options R,Join=>false,DegreeMap => x -> 0];

curveIdeal = ideal(x_3^2+(B_21+B_40+B_16*B_48-B_20*B_15+B_20*B_50-B_33*B_15+2*B_33*B_50-B_15^2*B_48-B_15*B_32*B_50+B_15*B_48*B_50+B_32*B_50^2)*x_3*x_1+
                         (B_21*B_32-B_38*B_15+B_38*B_50-B_40*B_48-B_20*B_15*B_32+B_20*B_32*B_50-B_33^2-B_33*B_15*B_32-B_33*B_15*B_48-B_33*B_32*B_50-B_15^2*B_32*B_48-B_15*B_32^2*B_50-B_16*B_37-B_15*B_50*B_37)*x_2^2+
			 (B_22+B_41+B_18*B_48+B_21*B_29-B_21*B_46+B_35*B_50-B_38*B_12+B_40*B_29-B_40*B_46+B_16*B_49+B_16*B_29*B_48-B_17*B_20-B_17*B_33-B_17*B_15*B_48-B_17*B_32*B_50+B_20*B_51-2*B_20*B_12*B_48-B_20*B_15*B_29+B_20*B_15*B_46+B_20*B_29*B_50-B_20*B_46*B_50+2*B_33*B_51-B_33*B_12*B_48-B_33*B_15*B_29+B_33*B_15*B_46+2*B_33*B_29*B_50-B_33*B_46*B_50+B_51*B_15*B_48+B_51*B_32*B_50-B_12*B_15*B_48^2-B_12*B_48^2*B_50-B_15^2*B_29*B_48+B_15^2*B_46*B_48-B_15*B_29*B_32*B_50+B_15*B_29*B_48*B_50+B_15*B_32*B_46*B_50-B_15*B_46*B_48*B_50+B_29*B_32*B_50^2-B_32*B_46*B_50^2)*x_3*x_0+
		         (B_21*B_33+B_21*B_32*B_50-B_23*B_32*B_48-B_38*B_16-B_38*B_15*B_50-B_40*B_33-B_40*B_32*B_50-B_20*B_33*B_15+B_20*B_33*B_50-B_20*B_15*B_32*B_50+B_20*B_32*B_50^2-B_33^2*B_15-B_33*B_15^2*B_48-2*B_33*B_15*B_32*B_50+B_33*B_32*B_50^2-B_15^2*B_32*B_48*B_50-B_15*B_32^2*B_50^2+B_15*B_32*B_48*B_50^2+B_32^2*B_50^3-B_23*B_37-B_16*B_50*B_37)*x_2*x_1+
			 (B_21*B_40+B_21*B_33*B_50-B_23*B_38-B_23*B_33*B_48-B_38*B_16*B_50+B_40*B_16*B_48-B_40*B_20*B_15+B_40*B_20*B_50-B_40*B_33*B_15+B_40*B_33*B_50-B_40*B_15^2*B_48-B_40*B_15*B_32*B_50+B_40*B_15*B_48*B_50+B_40*B_32*B_50^2-B_20*B_33*B_15*B_50+B_20*B_33*B_50^2-B_33^2*B_15*B_50+B_33^2*B_50^2-B_33*B_15^2*B_48*B_50-B_33*B_15*B_32*B_50^2+B_33*B_15*B_48*B_50^2+B_33*B_32*B_50^3)*x_1^2+
			 (B_22*B_33+B_22*B_32*B_50-B_24*B_32*B_48-B_39*B_16-B_39*B_15*B_50-B_41*B_33-B_41*B_32*B_50-B_18*B_38+B_21*B_35+B_21*B_33*B_29+B_21*B_34*B_50+B_21*B_51*B_32+B_21*B_29*B_32*B_50-B_23*B_34*B_48-B_23*B_49*B_32-B_23*B_29*B_32*B_48-B_35*B_20*B_15+B_35*B_20*B_50-B_35*B_33*B_15-B_35*B_15^2*B_48-B_35*B_15*B_32*B_50-B_38*B_16*B_29-B_38*B_17*B_50+B_38*B_20*B_12-B_38*B_51*B_15+B_38*B_12*B_15*B_48-B_38*B_15*B_29*B_50+B_40*B_17*B_48-B_40*B_33*B_29+B_40*B_33*B_46+B_40*B_49*B_15-B_40*B_12*B_32*B_48+B_40*B_12*B_48^2+B_40*B_15*B_46*B_48-B_40*B_29*B_32*B_50+
			     B_40*B_32*B_46*B_50-B_17*B_20*B_33-B_17*B_20*B_32*B_50-B_17*B_33^2-B_17*B_33*B_15*B_48-2*B_17*B_33*B_32*B_50-B_17*B_15*B_32*B_48*B_50-B_17*B_32^2*B_50^2+B_20*B_33*B_51-B_20*B_33*B_12*B_48-B_20*B_33*B_15*B_29+B_20*B_33*B_29*B_50-B_20*B_34*B_15*B_50+B_20*B_34*B_50^2-B_20*B_51*B_15*B_32+2*B_20*B_51*B_32*B_50+B_20*B_12*B_15*B_32*B_48-3*B_20*B_12*B_32*B_48*B_50-B_20*B_15*B_29*B_32*B_50+B_20*B_29*B_32*B_50^2-B_33^2*B_15*B_29-B_33*B_34*B_15*B_50+B_33*B_34*B_50^2-B_33*B_51*B_15*B_32+2*B_33*B_51*B_32*B_50+B_33*B_12*B_15*B_32*B_48-
			     2*B_33*B_12*B_32*B_48*B_50-B_33*B_15^2*B_29*B_48-2*B_33*B_15*B_29*B_32*B_50+B_33*B_29*B_32*B_50^2-B_34*B_15^2*B_48*B_50-B_34*B_15*B_32*B_50^2+B_34*B_15*B_48*B_50^2+B_34*B_32*B_50^3-B_51*B_15^2*B_32*B_48-B_51*B_15*B_32^2*B_50+2*B_51*B_15*B_32*B_48*B_50+2*B_51*B_32^2*B_50^2+B_12*B_15^2*B_32*B_48^2+B_12*B_15*B_32^2*B_48*B_50-2*B_12*B_15*B_32*B_48^2*B_50-B_12*B_32^2*B_48*B_50^2-B_12*B_32*B_48^2*B_50^2-B_15^2*B_29*B_32*B_48*B_50-B_15*B_29*B_32^2*B_50^2+B_15*B_29*B_32*B_48*B_50^2+B_29*B_32^2*B_50^3-B_24*B_37-B_18*B_50*B_37-
			     B_23*B_29*B_37+B_23*B_46*B_37-B_40*B_12*B_37-B_16*B_51*B_37-B_16*B_29*B_50*B_37+B_20*B_12*B_15*B_37-B_20*B_12*B_50*B_37+B_33*B_12*B_15*B_37-2*B_33*B_12*B_50*B_37+B_12*B_15^2*B_48*B_37+B_12*B_15*B_32*B_50*B_37-B_12*B_15*B_48*B_50*B_37-B_12*B_32*B_50^2*B_37)*x_2*x_0+
			 (B_22*B_40+B_22*B_33*B_50-B_24*B_38-B_24*B_33*B_48-B_39*B_23-B_39*B_16*B_50+B_41*B_21+B_41*B_16*B_48-B_41*B_20*B_15+B_41*B_20*B_50-B_41*B_33*B_15+B_41*B_33*B_50-B_41*B_15^2*B_48-B_41*B_15*B_32*B_50+B_41*B_15*B_48*B_50+B_41*B_32*B_50^2-B_18*B_38*B_50+B_18*B_40*B_48+B_21*B_35*B_50+B_21*B_40*B_29-B_21*B_40*B_46+B_21*B_33*B_51+B_21*B_33*B_29*B_50-B_23*B_35*B_48-B_23*B_38*B_29+B_23*B_38*B_46-B_23*B_33*B_49-B_23*B_33*B_29*B_48-B_35*B_20*B_15*B_50+B_35*B_20*B_50^2-B_35*B_33*B_15*B_50+B_35*B_33*B_50^2-B_35*B_15^2*B_48*B_50-
			     B_35*B_15*B_32*B_50^2+B_35*B_15*B_48*B_50^2+B_35*B_32*B_50^3-B_38*B_40*B_12-B_38*B_16*B_51-B_38*B_16*B_29*B_50+B_38*B_20*B_12*B_15-B_38*B_20*B_12*B_50+B_38*B_33*B_12*B_15-2*B_38*B_33*B_12*B_50+B_38*B_12*B_15^2*B_48+B_38*B_12*B_15*B_32*B_50-B_38*B_12*B_15*B_48*B_50-B_38*B_12*B_32*B_50^2+B_40*B_16*B_49+B_40*B_16*B_29*B_48-B_40*B_17*B_20-B_40*B_17*B_33-B_40*B_17*B_15*B_48-B_40*B_17*B_32*B_50+B_40*B_20*B_51-2*B_40*B_20*B_12*B_48-B_40*B_20*B_15*B_29+B_40*B_20*B_15*B_46+B_40*B_20*B_29*B_50-B_40*B_20*B_46*B_50+B_40*B_33*B_51-
			     B_40*B_33*B_12*B_48-B_40*B_33*B_15*B_29+B_40*B_33*B_15*B_46+B_40*B_33*B_29*B_50-B_40*B_33*B_46*B_50+B_40*B_51*B_15*B_48+B_40*B_51*B_32*B_50-B_40*B_12*B_15*B_48^2-B_40*B_12*B_48^2*B_50-B_40*B_15^2*B_29*B_48+B_40*B_15^2*B_46*B_48-B_40*B_15*B_29*B_32*B_50+B_40*B_15*B_29*B_48*B_50+B_40*B_15*B_32*B_46*B_50-B_40*B_15*B_46*B_48*B_50+B_40*B_29*B_32*B_50^2-B_40*B_32*B_46*B_50^2-B_17*B_20*B_33*B_50-B_17*B_33^2*B_50-B_17*B_33*B_15*B_48*B_50-B_17*B_33*B_32*B_50^2-B_20*B_33*B_51*B_15+2*B_20*B_33*B_51*B_50+B_20*B_33*B_12*B_15*B_48-
			     3*B_20*B_33*B_12*B_48*B_50-B_20*B_33*B_15*B_29*B_50+B_20*B_33*B_29*B_50^2-B_33^2*B_51*B_15+2*B_33^2*B_51*B_50+B_33^2*B_12*B_15*B_48-2*B_33^2*B_12*B_48*B_50-B_33^2*B_15*B_29*B_50+B_33^2*B_29*B_50^2-B_33*B_51*B_15^2*B_48-B_33*B_51*B_15*B_32*B_50+2*B_33*B_51*B_15*B_48*B_50+2*B_33*B_51*B_32*B_50^2+B_33*B_12*B_15^2*B_48^2+B_33*B_12*B_15*B_32*B_48*B_50-2*B_33*B_12*B_15*B_48^2*B_50-B_33*B_12*B_32*B_48*B_50^2-B_33*B_12*B_48^2*B_50^2-B_33*B_15^2*B_29*B_48*B_50-B_33*B_15*B_29*B_32*B_50^2+B_33*B_15*B_29*B_48*B_50^2+B_33*B_29*B_32*B_50^3)*x_1*x_0+
			 (-B_19*B_38*B_50-B_19*B_33*B_48*B_50+B_22*B_41+B_22*B_35*B_50+B_22*B_33*B_51+B_22*B_33*B_46*B_50-B_24*B_39-B_24*B_35*B_48-B_24*B_38*B_29+B_24*B_38*B_46-B_24*B_33*B_49-B_24*B_33*B_29*B_48+B_36*B_21*B_50-B_36*B_23*B_48-B_36*B_40*B_50-B_36*B_20*B_15*B_50+B_36*B_20*B_50^2-B_36*B_33*B_15*B_50-B_36*B_15^2*B_48*B_50-B_36*B_15*B_32*B_50^2+B_36*B_15*B_48*B_50^2+B_36*B_32*B_50^3-B_39*B_18*B_50-B_39*B_23*B_29+B_39*B_23*B_46-B_39*B_16*B_51-B_39*B_16*B_29*B_50+B_39*B_20*B_12*B_15-B_39*B_20*B_12*B_50+B_39*B_33*B_12*B_15-B_39*B_33*B_12*B_50+
			     B_39*B_12*B_15^2*B_48+B_39*B_12*B_15*B_32*B_50-B_39*B_12*B_15*B_48*B_50-B_39*B_12*B_32*B_50^2+B_41*B_18*B_48+B_41*B_21*B_29-B_41*B_21*B_46-B_41*B_38*B_12-B_41*B_40*B_29+B_41*B_40*B_46+B_41*B_16*B_49+B_41*B_16*B_29*B_48-B_41*B_17*B_20-B_41*B_17*B_33-B_41*B_17*B_15*B_48-B_41*B_17*B_32*B_50+B_41*B_20*B_51-2*B_41*B_20*B_12*B_48-B_41*B_20*B_15*B_29+B_41*B_20*B_15*B_46+B_41*B_20*B_29*B_50-B_41*B_20*B_46*B_50+B_41*B_33*B_51-B_41*B_33*B_12*B_48-B_41*B_33*B_15*B_29+B_41*B_33*B_15*B_46+B_41*B_51*B_15*B_48+B_41*B_51*B_32*B_50-
			     B_41*B_12*B_15*B_48^2-B_41*B_12*B_48^2*B_50-B_41*B_15^2*B_29*B_48+B_41*B_15^2*B_46*B_48-B_41*B_15*B_29*B_32*B_50+B_41*B_15*B_29*B_48*B_50+B_41*B_15*B_32*B_46*B_50-B_41*B_15*B_46*B_48*B_50+B_41*B_29*B_32*B_50^2-B_41*B_32*B_46*B_50^2-B_18*B_38*B_51-B_18*B_38*B_29*B_50-B_18*B_33*B_49*B_50-B_18*B_33*B_29*B_48*B_50+B_21*B_35*B_51+B_21*B_35*B_29*B_50-B_21*B_38*B_12*B_29+B_21*B_38*B_12*B_46+B_21*B_33*B_47*B_50+B_21*B_33*B_51*B_29-B_21*B_33*B_12*B_29*B_48+B_21*B_33*B_12*B_46*B_48+B_21*B_33*B_29*B_46*B_50-B_23*B_35*B_49-B_23*B_35*B_29*B_48-
			     B_23*B_38*B_30+B_23*B_38*B_47-B_23*B_38*B_29^2+B_23*B_38*B_29*B_46-B_23*B_30*B_33*B_48-B_23*B_33*B_49*B_29-B_23*B_33*B_29^2*B_48-B_35*B_38*B_12*B_50-B_35*B_40*B_51-B_35*B_40*B_29*B_50-B_35*B_17*B_20*B_50-B_35*B_17*B_33*B_50-B_35*B_17*B_15*B_48*B_50-B_35*B_17*B_32*B_50^2-B_35*B_20*B_51*B_15+2*B_35*B_20*B_51*B_50+B_35*B_20*B_12*B_15*B_48-3*B_35*B_20*B_12*B_48*B_50-B_35*B_20*B_15*B_29*B_50+B_35*B_20*B_29*B_50^2-B_35*B_33*B_51*B_15+B_35*B_33*B_51*B_50+B_35*B_33*B_12*B_15*B_48-2*B_35*B_33*B_12*B_48*B_50-B_35*B_33*B_15*B_29*B_50-
			     B_35*B_51*B_15^2*B_48-B_35*B_51*B_15*B_32*B_50+2*B_35*B_51*B_15*B_48*B_50+2*B_35*B_51*B_32*B_50^2+B_35*B_12*B_15^2*B_48^2+B_35*B_12*B_15*B_32*B_48*B_50-2*B_35*B_12*B_15*B_48^2*B_50-B_35*B_12*B_32*B_48*B_50^2-B_35*B_12*B_48^2*B_50^2-B_35*B_15^2*B_29*B_48*B_50-B_35*B_15*B_29*B_32*B_50^2+B_35*B_15*B_29*B_48*B_50^2+B_35*B_29*B_32*B_50^3+B_38^2*B_12^2-B_38*B_40*B_12*B_29+B_38*B_40*B_12*B_46-B_38*B_13*B_16*B_48+B_38*B_13*B_20*B_15-B_38*B_13*B_20*B_50+B_38*B_13*B_33*B_15-B_38*B_13*B_33*B_50+B_38*B_13*B_15^2*B_48+B_38*B_13*B_15*B_32*B_50-
			     B_38*B_13*B_15*B_48*B_50-B_38*B_13*B_32*B_50^2-B_38*B_16*B_30*B_50-B_38*B_16*B_49*B_12-B_38*B_16*B_51*B_29-B_38*B_16*B_12*B_29*B_48-B_38*B_16*B_29^2*B_50+B_38*B_17*B_20*B_12+B_38*B_17*B_33*B_12+B_38*B_17*B_12*B_15*B_48+B_38*B_17*B_12*B_32*B_50-B_38*B_20*B_51*B_12+2*B_38*B_20*B_12^2*B_48+2*B_38*B_20*B_12*B_15*B_29-B_38*B_20*B_12*B_15*B_46-2*B_38*B_20*B_12*B_29*B_50+B_38*B_20*B_12*B_46*B_50-2*B_38*B_33*B_51*B_12+2*B_38*B_33*B_12^2*B_48+2*B_38*B_33*B_12*B_15*B_29-B_38*B_33*B_12*B_15*B_46-3*B_38*B_33*B_12*B_29*B_50+B_38*B_33*B_12*B_46*B_50-
			     B_38*B_51*B_12*B_15*B_48-B_38*B_51*B_12*B_32*B_50+B_38*B_12^2*B_15*B_48^2+B_38*B_12^2*B_48^2*B_50+2*B_38*B_12*B_15^2*B_29*B_48-B_38*B_12*B_15^2*B_46*B_48+2*B_38*B_12*B_15*B_29*B_32*B_50-2*B_38*B_12*B_15*B_29*B_48*B_50-B_38*B_12*B_15*B_32*B_46*B_50+B_38*B_12*B_15*B_46*B_48*B_50-2*B_38*B_12*B_29*B_32*B_50^2+B_38*B_12*B_32*B_46*B_50^2-B_40^2*B_30+B_40^2*B_47-B_40^2*B_29^2+B_40^2*B_29*B_46-B_40*B_13*B_33*B_48-2*B_40*B_30*B_33*B_50+B_40*B_33*B_47*B_50-B_40*B_33*B_49*B_12-B_40*B_33*B_51*B_29-B_40*B_33*B_12*B_29*B_48-2*B_40*B_33*B_29^2*B_50+
			     B_40*B_33*B_29*B_46*B_50-B_13*B_16*B_33*B_48^2+B_13*B_20*B_33*B_15*B_48-B_13*B_20*B_33*B_48*B_50+B_13*B_33^2*B_15*B_48-2*B_13*B_33^2*B_48*B_50+B_13*B_33*B_15^2*B_48^2+B_13*B_33*B_15*B_32*B_48*B_50-B_13*B_33*B_15*B_48^2*B_50-B_13*B_33*B_32*B_48*B_50^2-B_16*B_30*B_33*B_48*B_50-B_16*B_33*B_49*B_12*B_48-B_16*B_33*B_49*B_29*B_50-B_16*B_33*B_12*B_29*B_48^2-B_16*B_33*B_29^2*B_48*B_50-B_17*B_20*B_33*B_51+B_17*B_20*B_33*B_12*B_48-B_17*B_20*B_33*B_46*B_50-B_17*B_33^2*B_51+B_17*B_33^2*B_12*B_48-B_17*B_33^2*B_46*B_50-B_17*B_33*B_51*B_15*B_48-
			     B_17*B_33*B_51*B_32*B_50+B_17*B_33*B_12*B_15*B_48^2+B_17*B_33*B_12*B_32*B_48*B_50-B_17*B_33*B_15*B_46*B_48*B_50-B_17*B_33*B_32*B_46*B_50^2-B_20*B_33*B_47*B_15*B_50+B_20*B_33*B_47*B_50^2+B_20*B_33*B_49*B_12*B_15-B_20*B_33*B_49*B_12*B_50+B_20*B_33*B_51^2-3*B_20*B_33*B_51*B_12*B_48-B_20*B_33*B_51*B_15*B_29+B_20*B_33*B_51*B_29*B_50+B_20*B_33*B_51*B_46*B_50+2*B_20*B_33*B_12^2*B_48^2+2*B_20*B_33*B_12*B_15*B_29*B_48-2*B_20*B_33*B_12*B_29*B_48*B_50-2*B_20*B_33*B_12*B_46*B_48*B_50-B_20*B_33*B_15*B_29*B_46*B_50+B_20*B_33*B_29*B_46*B_50^2-
			     B_30*B_33^2*B_50^2-B_33^2*B_47*B_15*B_50+B_33^2*B_47*B_50^2+B_33^2*B_49*B_12*B_15-2*B_33^2*B_49*B_12*B_50+B_33^2*B_51^2-2*B_33^2*B_51*B_12*B_48-B_33^2*B_51*B_15*B_29+B_33^2*B_51*B_46*B_50+B_33^2*B_12^2*B_48^2+2*B_33^2*B_12*B_15*B_29*B_48-3*B_33^2*B_12*B_29*B_48*B_50-B_33^2*B_12*B_46*B_48*B_50-B_33^2*B_15*B_29*B_46*B_50-B_33^2*B_29^2*B_50^2+B_33^2*B_29*B_46*B_50^2-B_33*B_47*B_15^2*B_48*B_50-B_33*B_47*B_15*B_32*B_50^2+B_33*B_47*B_15*B_48*B_50^2+B_33*B_47*B_32*B_50^3+B_33*B_49*B_12*B_15^2*B_48+B_33*B_49*B_12*B_15*B_32*B_50-
			     B_33*B_49*B_12*B_15*B_48*B_50-B_33*B_49*B_12*B_32*B_50^2+B_33*B_51^2*B_15*B_48+B_33*B_51^2*B_32*B_50-2*B_33*B_51*B_12*B_15*B_48^2-B_33*B_51*B_12*B_32*B_48*B_50-B_33*B_51*B_12*B_48^2*B_50-B_33*B_51*B_15^2*B_29*B_48-B_33*B_51*B_15*B_29*B_32*B_50+B_33*B_51*B_15*B_29*B_48*B_50+B_33*B_51*B_15*B_46*B_48*B_50+B_33*B_51*B_29*B_32*B_50^2+B_33*B_51*B_32*B_46*B_50^2+B_33*B_12^2*B_15*B_48^3+B_33*B_12^2*B_48^3*B_50+2*B_33*B_12*B_15^2*B_29*B_48^2+2*B_33*B_12*B_15*B_29*B_32*B_48*B_50-2*B_33*B_12*B_15*B_29*B_48^2*B_50-B_33*B_12*B_15*B_46*B_48^2*B_50-
			     2*B_33*B_12*B_29*B_32*B_48*B_50^2-B_33*B_12*B_46*B_48^2*B_50^2-B_33*B_15^2*B_29*B_46*B_48*B_50-B_33*B_15*B_29*B_32*B_46*B_50^2+B_33*B_15*B_29*B_46*B_48*B_50^2+B_33*B_29*B_32*B_46*B_50^3)*x_0^2,
		   x_3*x_2+B_50*x_3*x_1+(-B_33-B_15*B_48-B_32*B_50)*x_2^2+(B_51-B_12*B_48)*x_3*x_0+(B_21-B_20*B_15+B_20*B_50-B_33*B_15-B_15^2*B_48-B_15*B_32*B_50)*x_2*x_1+(B_21*B_50-B_23*B_48-B_20*B_15*B_50+B_20*B_50^2-B_33*B_15*B_50+B_33*B_50^2-B_15^2*B_48*B_50-B_15*B_32*B_50^2+B_15*B_48*B_50^2+B_32*B_50^3)*x_1^2+(B_22-B_17*B_20-B_17*B_33-B_17*B_15*B_48-B_17*B_32*B_50+B_20*B_51-B_20*B_12*B_48)*x_2*x_0+
		         (B_22*B_50-B_24*B_48+B_21*B_51-B_23*B_49-B_40*B_12*B_48-B_17*B_20*B_50-B_17*B_33*B_50-B_17*B_15*B_48*B_50-B_17*B_32*B_50^2-B_20*B_51*B_15+2*B_20*B_51*B_50+B_20*B_12*B_15*B_48-3*B_20*B_12*B_48*B_50-B_33*B_51*B_15+2*B_33*B_51*B_50+B_33*B_12*B_15*B_48-2*B_33*B_12*B_48*B_50-B_51*B_15^2*B_48-B_51*B_15*B_32*B_50+2*B_51*B_15*B_48*B_50+2*B_51*B_32*B_50^2+B_12*B_15^2*B_48^2+B_12*B_15*B_32*B_48*B_50-2*B_12*B_15*B_48^2*B_50-B_12*B_32*B_48*B_50^2-B_12*B_48^2*B_50^2)*x_1*x_0+
			 (-B_19*B_48*B_50+B_22*B_51-B_22*B_29*B_50+B_22*B_46*B_50-B_24*B_49-B_36*B_50^2+B_39*B_12*B_50-B_41*B_12*B_48-B_41*B_29*B_50+B_41*B_46*B_50-B_18*B_49*B_50-B_18*B_29*B_48*B_50-B_21*B_30*B_50+B_21*B_47*B_50-B_21*B_12*B_29*B_48+B_21*B_12*B_46*B_48-B_21*B_29^2*B_50+B_21*B_29*B_46*B_50-B_35*B_51*B_50-B_35*B_29*B_50^2+B_38*B_13*B_50+B_38*B_12^2*B_48+B_38*B_12*B_29*B_50-B_40*B_13*B_48-B_40*B_30*B_50+B_40*B_47*B_50-B_40*B_49*B_12-B_40*B_12*B_29*B_48-B_40*B_29^2*B_50+B_40*B_29*B_46*B_50-B_13*B_16*B_48^2+B_13*B_20*B_15*B_48-B_13*B_20*B_48*B_50+
			     B_13*B_33*B_15*B_48-2*B_13*B_33*B_48*B_50+B_13*B_15^2*B_48^2+B_13*B_15*B_32*B_48*B_50-B_13*B_15*B_48^2*B_50-B_13*B_32*B_48*B_50^2-B_16*B_30*B_48*B_50-B_16*B_49*B_12*B_48-B_16*B_49*B_29*B_50-B_16*B_12*B_29*B_48^2-B_16*B_29^2*B_48*B_50-B_17*B_20*B_51+B_17*B_20*B_12*B_48+B_17*B_20*B_29*B_50-B_17*B_20*B_46*B_50-B_17*B_33*B_51+B_17*B_33*B_12*B_48+B_17*B_33*B_29*B_50-B_17*B_33*B_46*B_50-B_17*B_51*B_15*B_48-B_17*B_51*B_32*B_50+B_17*B_12*B_15*B_48^2+B_17*B_12*B_32*B_48*B_50+B_17*B_15*B_29*B_48*B_50-B_17*B_15*B_46*B_48*B_50+
			     B_17*B_29*B_32*B_50^2-B_17*B_32*B_46*B_50^2+B_20*B_30*B_15*B_50-B_20*B_30*B_50^2-B_20*B_47*B_15*B_50+B_20*B_47*B_50^2+B_20*B_49*B_12*B_15-B_20*B_49*B_12*B_50+B_20*B_51^2-3*B_20*B_51*B_12*B_48-B_20*B_51*B_29*B_50+B_20*B_51*B_46*B_50+2*B_20*B_12^2*B_48^2+B_20*B_12*B_15*B_29*B_48+B_20*B_12*B_29*B_48*B_50-2*B_20*B_12*B_46*B_48*B_50+B_20*B_15*B_29^2*B_50-B_20*B_15*B_29*B_46*B_50-B_20*B_29^2*B_50^2+B_20*B_29*B_46*B_50^2+B_30*B_33*B_15*B_50-2*B_30*B_33*B_50^2+B_30*B_15^2*B_48*B_50+B_30*B_15*B_32*B_50^2-B_30*B_15*B_48*B_50^2-
			     B_30*B_32*B_50^3-B_33*B_47*B_15*B_50+B_33*B_47*B_50^2+B_33*B_49*B_12*B_15-2*B_33*B_49*B_12*B_50+B_33*B_51^2-2*B_33*B_51*B_12*B_48-2*B_33*B_51*B_29*B_50+B_33*B_51*B_46*B_50+B_33*B_12^2*B_48^2+B_33*B_12*B_15*B_29*B_48-B_33*B_12*B_29*B_48*B_50-B_33*B_12*B_46*B_48*B_50+B_33*B_15*B_29^2*B_50-B_33*B_15*B_29*B_46*B_50-2*B_33*B_29^2*B_50^2+B_33*B_29*B_46*B_50^2-B_47*B_15^2*B_48*B_50-B_47*B_15*B_32*B_50^2+B_47*B_15*B_48*B_50^2+B_47*B_32*B_50^3+B_49*B_12*B_15^2*B_48+B_49*B_12*B_15*B_32*B_50-B_49*B_12*B_15*B_48*B_50-B_49*B_12*B_32*B_50^2+
			     B_51^2*B_15*B_48+B_51^2*B_32*B_50-2*B_51*B_12*B_15*B_48^2-B_51*B_12*B_32*B_48*B_50-B_51*B_12*B_48^2*B_50-B_51*B_15*B_29*B_48*B_50+B_51*B_15*B_46*B_48*B_50-B_51*B_29*B_32*B_50^2+B_51*B_32*B_46*B_50^2+B_12^2*B_15*B_48^3+B_12^2*B_48^3*B_50+B_12*B_15^2*B_29*B_48^2+B_12*B_15*B_29*B_32*B_48*B_50-B_12*B_15*B_46*B_48^2*B_50-B_12*B_29*B_32*B_48*B_50^2+B_12*B_29*B_48^2*B_50^2-B_12*B_46*B_48^2*B_50^2+B_15^2*B_29^2*B_48*B_50-B_15^2*B_29*B_46*B_48*B_50+B_15*B_29^2*B_32*B_50^2-B_15*B_29^2*B_48*B_50^2-B_15*B_29*B_32*B_46*B_50^2+
			     B_15*B_29*B_46*B_48*B_50^2-B_29^2*B_32*B_50^3+B_29*B_32*B_46*B_50^3)*x_0^2,
		  x_2^3+(-B_15+B_50)*x_2^2*x_1-B_12*x_3*x_1*x_0+(-B_16-B_15*B_50)*x_2*x_1^2+(-B_17+B_51-B_12*B_48)*x_2^2*x_0-B_13*x_3*x_0^2+(-B_23-B_16*B_50)*x_1^3+(-B_18-B_17*B_50+B_20*B_12-B_51*B_15+B_12*B_15*B_48)*x_2*x_1*x_0+(-B_24-B_18*B_50+B_23*B_46-B_40*B_12-B_16*B_51+B_20*B_12*B_15-B_20*B_12*B_50+B_33*B_12*B_15-2*B_33*B_12*B_50+B_12*B_15^2*B_48+B_12*B_15*B_32*B_50-B_12*B_15*B_48*B_50-B_12*B_32*B_50^2)*x_1^2*x_0+(-B_19+B_13*B_20-B_17*B_51+B_17*B_12*B_48)*x_2*x_0^2+
		         (-B_19*B_50+B_24*B_46-B_41*B_12-B_18*B_51-B_21*B_12*B_29+B_21*B_12*B_46+B_23*B_47-B_35*B_12*B_50+B_38*B_12^2-B_40*B_13-B_40*B_12*B_29+B_40*B_12*B_46-B_13*B_16*B_48+B_13*B_20*B_15-B_13*B_20*B_50+B_13*B_33*B_15-2*B_13*B_33*B_50+B_13*B_15^2*B_48+B_13*B_15*B_32*B_50-B_13*B_15*B_48*B_50-B_13*B_32*B_50^2-B_16*B_49*B_12-B_16*B_12*B_29*B_48+B_17*B_20*B_12+B_17*B_33*B_12+B_17*B_12*B_15*B_48+B_17*B_12*B_32*B_50-B_20*B_51*B_12+2*B_20*B_12^2*B_48+B_20*B_12*B_15*B_29-B_20*B_12*B_15*B_46-B_20*B_12*B_29*B_50+B_20*B_12*B_46*B_50-2*B_33*B_51*B_12+
			     B_33*B_12^2*B_48+B_33*B_12*B_15*B_29-B_33*B_12*B_15*B_46-2*B_33*B_12*B_29*B_50+B_33*B_12*B_46*B_50-B_51*B_12*B_15*B_48-B_51*B_12*B_32*B_50+B_12^2*B_15*B_48^2+B_12^2*B_48^2*B_50+B_12*B_15^2*B_29*B_48-B_12*B_15^2*B_46*B_48+B_12*B_15*B_29*B_32*B_50-B_12*B_15*B_29*B_48*B_50-B_12*B_15*B_32*B_46*B_50+B_12*B_15*B_46*B_48*B_50-B_12*B_29*B_32*B_50^2+B_12*B_32*B_46*B_50^2)*x_1*x_0^2+
			 (-B_19*B_51+B_19*B_12*B_48+B_24*B_47-B_41*B_13-B_18*B_13*B_48-B_21*B_13*B_29+B_21*B_13*B_46-B_35*B_13*B_50+B_38*B_13*B_12-B_40*B_13*B_29+B_40*B_13*B_46-B_13*B_16*B_49-B_13*B_16*B_29*B_48+B_13*B_17*B_20+B_13*B_17*B_33+B_13*B_17*B_15*B_48+B_13*B_17*B_32*B_50-B_13*B_20*B_51+2*B_13*B_20*B_12*B_48+B_13*B_20*B_15*B_29-B_13*B_20*B_15*B_46-B_13*B_20*B_29*B_50+B_13*B_20*B_46*B_50-2*B_13*B_33*B_51+B_13*B_33*B_12*B_48+B_13*B_33*B_15*B_29-B_13*B_33*B_15*B_46-2*B_13*B_33*B_29*B_50+B_13*B_33*B_46*B_50-B_13*B_51*B_15*B_48-B_13*B_51*B_32*B_50+
			     B_13*B_12*B_15*B_48^2+B_13*B_12*B_48^2*B_50+B_13*B_15^2*B_29*B_48-B_13*B_15^2*B_46*B_48+B_13*B_15*B_29*B_32*B_50-B_13*B_15*B_29*B_48*B_50-B_13*B_15*B_32*B_46*B_50+B_13*B_15*B_46*B_48*B_50-B_13*B_29*B_32*B_50^2+B_13*B_32*B_46*B_50^2)*x_0^3,
		  x_3*x_1^2-B_48*x_2^2*x_1-B_46*x_3*x_1*x_0+(-B_33-B_32*B_50)*x_2*x_1^2-B_49*x_2^2*x_0-B_47*x_3*x_0^2+(B_21+B_16*B_48-B_20*B_15+B_20*B_50-B_33*B_15+B_33*B_50-B_15^2*B_48-B_15*B_32*B_50+B_15*B_48*B_50+B_32*B_50^2)*x_1^3+(B_17*B_48+B_33*B_46+B_49*B_15+B_12*B_48^2+B_15*B_46*B_48+B_32*B_46*B_50)*x_2*x_1*x_0+
                         (B_22+B_18*B_48-B_21*B_46+B_16*B_49-B_17*B_20-B_17*B_33-B_17*B_15*B_48-B_17*B_32*B_50+B_20*B_51-2*B_20*B_12*B_48+B_20*B_15*B_46-B_20*B_46*B_50+B_33*B_51+B_33*B_15*B_46-B_33*B_46*B_50+B_51*B_15*B_48+B_51*B_32*B_50-B_12*B_15*B_48^2-B_12*B_48^2*B_50+B_15^2*B_46*B_48+B_15*B_32*B_46*B_50-B_15*B_46*B_48*B_50-B_32*B_46*B_50^2)*x_1^2*x_0+
			 (B_17*B_49+B_33*B_47+B_47*B_15*B_48+B_47*B_32*B_50+B_49*B_12*B_48)*x_2*x_0^2+(-B_22*B_29-B_36*B_50+B_39*B_12-B_41*B_29+B_41*B_46-B_18*B_29*B_48-B_21*B_30-B_21*B_29^2+B_21*B_29*B_46-B_35*B_51+B_35*B_12*B_48-B_35*B_29*B_50+B_38*B_13+B_38*B_12*B_29-B_40*B_30+B_40*B_47-B_40*B_29^2+B_40*B_29*B_46-B_16*B_30*B_48-B_16*B_49*B_29-B_16*B_29^2*B_48+B_17*B_20*B_29+B_17*B_33*B_29+B_17*B_15*B_29*B_48+B_17*B_29*B_32*B_50+B_20*B_30*B_15-B_20*B_30*B_50-B_20*B_51*B_29+2*B_20*B_12*B_29*B_48+B_20*B_15*B_29^2-B_20*B_15*B_29*B_46-B_20*B_29^2*B_50+
			     B_20*B_29*B_46*B_50+B_30*B_33*B_15-2*B_30*B_33*B_50+B_30*B_15^2*B_48+B_30*B_15*B_32*B_50-B_30*B_15*B_48*B_50-B_30*B_32*B_50^2-2*B_33*B_51*B_29+B_33*B_12*B_29*B_48+B_33*B_15*B_29^2-B_33*B_15*B_29*B_46-2*B_33*B_29^2*B_50+B_33*B_29*B_46*B_50-B_51*B_15*B_29*B_48-B_51*B_29*B_32*B_50+B_12*B_15*B_29*B_48^2+B_12*B_29*B_48^2*B_50+B_15^2*B_29^2*B_48-B_15^2*B_29*B_46*B_48+B_15*B_29^2*B_32*B_50-B_15*B_29^2*B_48*B_50-B_15*B_29*B_32*B_46*B_50+B_15*B_29*B_46*B_48*B_50-B_29^2*B_32*B_50^2+B_29*B_32*B_46*B_50^2)*x_1*x_0^2+
			 (-B_22*B_30-B_36*B_51+B_36*B_12*B_48+B_39*B_13-B_41*B_30+B_41*B_47-B_18*B_30*B_48-B_21*B_30*B_29+B_21*B_30*B_46-B_35*B_30*B_50+B_38*B_30*B_12-B_40*B_30*B_29+B_40*B_30*B_46-B_16*B_30*B_49-B_16*B_30*B_29*B_48+B_17*B_20*B_30+B_17*B_30*B_33+B_17*B_30*B_15*B_48+B_17*B_30*B_32*B_50-B_20*B_30*B_51+2*B_20*B_30*B_12*B_48+B_20*B_30*B_15*B_29-B_20*B_30*B_15*B_46-B_20*B_30*B_29*B_50+B_20*B_30*B_46*B_50-2*B_30*B_33*B_51+B_30*B_33*B_12*B_48+B_30*B_33*B_15*B_29-B_30*B_33*B_15*B_46-2*B_30*B_33*B_29*B_50+B_30*B_33*B_46*B_50-B_30*B_51*B_15*B_48-
			     B_30*B_51*B_32*B_50+B_30*B_12*B_15*B_48^2+B_30*B_12*B_48^2*B_50+B_30*B_15^2*B_29*B_48-B_30*B_15^2*B_46*B_48+B_30*B_15*B_29*B_32*B_50-B_30*B_15*B_29*B_48*B_50-B_30*B_15*B_32*B_46*B_50+B_30*B_15*B_46*B_48*B_50-B_30*B_29*B_32*B_50^2+B_30*B_32*B_46*B_50^2)*x_0^3)

firstSyzygies = matrix {{B_0*x_2+B_1*x_1+B_2*x_0, B_8*x_2^2+B_9*x_2*x_1+B_10*x_1^2+B_11*x_2*x_0+B_12*x_1*x_0+B_13*x_0^2, B_25*x_2^2+B_26*x_2*x_1+B_27*x_1^2+B_28*x_2*x_0+B_29*x_1*x_0+B_30*x_0^2, B_42*x_1^2+B_43*x_1*x_0+B_44*x_0^2},
                        {x_3+B_3*x_2+B_4*x_1+B_5*x_0, B_14*x_2^2+B_15*x_2*x_1+B_16*x_1^2+B_17*x_2*x_0+B_18*x_1*x_0+B_19*x_0^2,B_31*x_2^2+B_32*x_2*x_1+B_33*x_1^2+B_34*x_2*x_0+B_35*x_1*x_0+B_36*x_0^2, B_45*x_1^2+B_46*x_1*x_0+B_47*x_0^2},
			{B_6, x_3+B_20*x_2+B_21*x_1+B_22*x_0, B_37*x_2+B_38*x_1+B_39*x_0, B_48*x_1+B_49*x_0},
			{B_7, B_23*x_1+B_24*x_0, x_3+B_40*x_1+B_41*x_0, x_2+B_50*x_1+B_51*x_0}}
-- resolution minimal:  B_6 = 0, B_7 = 0

secondSyzygies = matrix {{-B_45*x_1^2-B_46*x_1*x_0-B_47*x_0^2},
                         {-B_48*x_1-B_49*x_0},
			 {-x_2-B_50*x_1-B_51*x_0},
			 {x_3+B_40*x_1+B_41*x_0}}
-- Harthsorne-Rao module non-artinian, Hilbert function (1,2,2,2,...): B_48 = 0, B_49 = 0

markedScheme = ideal(B_45+1,
                     B_44,
		     B_43,
		     B_42,
		     B_37,
		     B_31,
		     B_28,
		     B_27+1,
		     B_26,
		     B_25,
		     B_14+1,
		     B_11,
		     B_10,
		     B_9,
		     B_8,
		     B_0+1,
		     B_32-B_48,
		     B_29-B_46,
		     B_1+B_50,
		     B_34-B_49,
		     B_30-B_47,
		     B_20+B_33+B_15*B_48+B_48*B_50,
		     B_13*B_48+B_49*B_12+B_12*B_46*B_48,
		     B_13*B_12*B_15*B_48^3*B_50+B_13*B_12*B_48^3*B_50^2-B_13*B_15^2*B_46*B_48^2*B_50+B_13*B_46*B_48^2*B_50^3-B_20*B_12^2*B_46*B_48^2*B_50+B_20*B_12*B_15*B_46^2*B_48*B_50-B_20*B_12*B_46^2*B_48*B_50^2-B_33*B_12^2*B_46*B_48^2*B_50+
		         B_33*B_12*B_15*B_46^2*B_48*B_50-B_33*B_12*B_46^2*B_48*B_50^2+B_49*B_12^2*B_15*B_48^2*B_50+B_49*B_12^2*B_48^2*B_50^2-B_49*B_12*B_15^2*B_46*B_48*B_50+B_49*B_12*B_46*B_48*B_50^3,
		     B_13*B_12*B_15^3*B_46*B_48^3+B_13*B_12*B_46*B_48^3*B_50^3+B_13*B_15^3*B_46^2*B_48^2*B_50-2*B_13*B_15^2*B_46^2*B_48^2*B_50^2-B_13*B_15*B_46^2*B_48^2*B_50^3+2*B_13*B_46^2*B_48^2*B_50^4-B_20*B_12^2*B_15^2*B_46^2*B_48^2+
		         B_20*B_12^2*B_15*B_46^2*B_48^2*B_50-B_20*B_12^2*B_46^2*B_48^2*B_50^2-B_20*B_12*B_15^2*B_46^3*B_48*B_50+3*B_20*B_12*B_15*B_46^3*B_48*B_50^2-2*B_20*B_12*B_46^3*B_48*B_50^3-B_33*B_12^2*B_15^2*B_46^2*B_48^2+
			 B_33*B_12^2*B_15*B_46^2*B_48^2*B_50-B_33*B_12^2*B_46^2*B_48^2*B_50^2-B_33*B_12*B_15^2*B_46^3*B_48*B_50+3*B_33*B_12*B_15*B_46^3*B_48*B_50^2-2*B_33*B_12*B_46^3*B_48*B_50^3+B_49*B_12^2*B_15^3*B_46*B_48^2+
			 B_49*B_12^2*B_46*B_48^2*B_50^3+B_49*B_12*B_15^3*B_46^2*B_48*B_50-2*B_49*B_12*B_15^2*B_46^2*B_48*B_50^2-B_49*B_12*B_15*B_46^2*B_48*B_50^3+2*B_49*B_12*B_46^2*B_48*B_50^4,
		     B_13*B_49+B_47*B_12*B_48,
		     B_3-B_33-B_15*B_48-B_48*B_50,
		     B_3*B_12*B_15*B_46*B_48^2*B_50^2+B_3*B_12*B_46*B_48^2*B_50^3+B_20*B_12*B_15*B_46*B_48^2*B_50^2+B_20*B_12*B_46*B_48^2*B_50^3,
		     B_3*B_12*B_15^2*B_46*B_48*B_50-B_3*B_12*B_46*B_48*B_50^3+B_20*B_12*B_15^2*B_46*B_48*B_50-B_20*B_12*B_46*B_48*B_50^3,
		     B_3*B_12^2*B_15*B_46*B_48^3+B_3*B_12^2*B_46*B_48^3*B_50-B_3*B_15*B_46^3*B_48*B_50^2-B_3*B_46^3*B_48*B_50^3+B_20*B_12^2*B_15*B_46*B_48^3+B_20*B_12^2*B_46*B_48^3*B_50-B_20*B_15*B_46^3*B_48*B_50^2-B_20*B_46^3*B_48*B_50^3,
		     B_3*B_12^2*B_15^2*B_46*B_48^2-B_3*B_12^2*B_15*B_46*B_48^2*B_50-2*B_3*B_12^2*B_46*B_48^2*B_50^2-2*B_13*B_12*B_15^3*B_48^3-2*B_13*B_12*B_48^3*B_50^3-2*B_13*B_15^3*B_46*B_48^2*B_50+4*B_13*B_15^2*B_46*B_48^2*B_50^2+
		         2*B_13*B_15*B_46*B_48^2*B_50^3-4*B_13*B_46*B_48^2*B_50^4+3*B_20*B_12^2*B_15^2*B_46*B_48^2-3*B_20*B_12^2*B_15*B_46*B_48^2*B_50+2*B_20*B_12*B_15^2*B_46^2*B_48*B_50-6*B_20*B_12*B_15*B_46^2*B_48*B_50^2+
			 4*B_20*B_12*B_46^2*B_48*B_50^3+2*B_33*B_12^2*B_15^2*B_46*B_48^2-2*B_33*B_12^2*B_15*B_46*B_48^2*B_50+2*B_33*B_12^2*B_46*B_48^2*B_50^2+2*B_33*B_12*B_15^2*B_46^2*B_48*B_50-6*B_33*B_12*B_15*B_46^2*B_48*B_50^2+
			 4*B_33*B_12*B_46^2*B_48*B_50^3-2*B_49*B_12^2*B_15^3*B_48^2-2*B_49*B_12^2*B_48^2*B_50^3-2*B_49*B_12*B_15^3*B_46*B_48*B_50+4*B_49*B_12*B_15^2*B_46*B_48*B_50^2+2*B_49*B_12*B_15*B_46*B_48*B_50^3-4*B_49*B_12*B_46*B_48*B_50^4,
		     B_3*B_47*B_15^2*B_46^2*B_48*B_50-B_3*B_47*B_15*B_46^2*B_48*B_50^2-2*B_3*B_47*B_46^2*B_48*B_50^3-B_3*B_49*B_12^2*B_15*B_46*B_48^2-B_3*B_49*B_12^2*B_46*B_48^2*B_50-B_3*B_49*B_12*B_15^2*B_46^2*B_48+
		         2*B_3*B_49*B_12*B_15*B_46^2*B_48*B_50+3*B_3*B_49*B_12*B_46^2*B_48*B_50^2+B_20*B_47*B_15^2*B_46^2*B_48*B_50-B_20*B_47*B_15*B_46^2*B_48*B_50^2-2*B_20*B_47*B_46^2*B_48*B_50^3-B_20*B_49*B_12^2*B_15*B_46*B_48^2-
			 B_20*B_49*B_12^2*B_46*B_48^2*B_50-B_20*B_49*B_12*B_15^2*B_46^2*B_48+2*B_20*B_49*B_12*B_15*B_46^2*B_48*B_50+3*B_20*B_49*B_12*B_46^2*B_48*B_50^2,
		     B_2+B_51-B_12*B_48,
		     B_2*B_46+B_13*B_48+B_49*B_12+B_51*B_46,
		     B_2*B_12*B_15^2*B_48^3-B_2*B_12*B_15*B_48^3*B_50-2*B_2*B_12*B_48^3*B_50^2+B_3*B_12^2*B_15*B_48^3+B_3*B_12^2*B_48^3*B_50+B_3*B_12*B_15^2*B_46*B_48^2-B_3*B_12*B_46*B_48^2*B_50^2+B_13*B_15^2*B_48^3*B_50-B_13*B_48^3*B_50^3+
		         2*B_20*B_12^2*B_15*B_48^3-B_20*B_12^2*B_48^3*B_50+B_20*B_12*B_15^2*B_46*B_48^2-B_20*B_12*B_15*B_46*B_48^2*B_50+B_33*B_12^2*B_15*B_48^3-2*B_33*B_12^2*B_48^3*B_50-B_33*B_12*B_15*B_46*B_48^2*B_50+B_33*B_12*B_46*B_48^2*B_50^2+
			 B_49*B_12*B_15^2*B_48^2*B_50-B_49*B_12*B_48^2*B_50^3+B_51*B_12*B_15^2*B_48^3-B_51*B_12*B_15*B_48^3*B_50-2*B_51*B_12*B_48^3*B_50^2,
		     B_2*B_47+B_13*B_49+B_47*B_51,
		     B_38+B_20*B_48,
		     B_35+B_3*B_46+B_17*B_48+B_49*B_15+B_49*B_50+B_51*B_48,
		     B_35*B_12^2*B_15^2*B_46*B_48^2-B_35*B_12^2*B_15*B_46*B_48^2*B_50-2*B_35*B_12^2*B_46*B_48^2*B_50^2-B_35*B_12*B_15^2*B_46^2*B_48*B_50+B_35*B_12*B_46^2*B_48*B_50^3+B_3*B_13*B_15*B_46^2*B_48*B_50^2+B_3*B_13*B_46^2*B_48*B_50^3-
		         B_3*B_49*B_12^2*B_15^2*B_46*B_48+B_3*B_49*B_12^2*B_15*B_46*B_48*B_50+2*B_3*B_49*B_12^2*B_46*B_48*B_50^2+B_3*B_49*B_12*B_15^2*B_46^2*B_50-B_3*B_49*B_12*B_46^2*B_50^3-B_3*B_51*B_12*B_15*B_46^2*B_48*B_50-
			 3*B_3*B_51*B_12*B_46^2*B_48*B_50^2-B_13*B_16*B_15*B_46^2*B_48^2*B_50-B_13*B_16*B_46^2*B_48^2*B_50^2-2*B_13*B_17*B_12*B_15^2*B_48^3+2*B_13*B_17*B_12*B_48^3*B_50^2+B_13*B_17*B_15*B_46*B_48^2*B_50^2+B_13*B_17*B_46*B_48^2*B_50^3+
			 B_13*B_20*B_12^2*B_15*B_48^3+B_13*B_20*B_12^2*B_48^3*B_50+B_13*B_20*B_12*B_15^2*B_46*B_48^2-B_13*B_20*B_12*B_15*B_46*B_48^2*B_50-2*B_13*B_20*B_12*B_46*B_48^2*B_50^2-B_13*B_20*B_15^2*B_46^2*B_48*B_50+B_13*B_20*B_15*B_46^2*B_48*B_50^2+
			 2*B_13*B_20*B_46^2*B_48*B_50^3-B_13*B_33*B_12^2*B_15*B_48^3-B_13*B_33*B_12^2*B_48^3*B_50+B_13*B_47*B_15^2*B_48^2*B_50^2+2*B_13*B_47*B_15*B_48^2*B_50^3+B_13*B_47*B_48^2*B_50^4-B_13*B_49*B_12*B_15^3*B_48^2+
			 3*B_13*B_49*B_12*B_15*B_48^2*B_50^2+2*B_13*B_49*B_12*B_48^2*B_50^3+B_13*B_49*B_15^3*B_46*B_48*B_50+B_13*B_49*B_15^2*B_46*B_48*B_50^2-B_13*B_49*B_15*B_46*B_48*B_50^3-B_13*B_49*B_46*B_48*B_50^4+3*B_13*B_51*B_15^2*B_46*B_48^2*B_50-
			 4*B_13*B_51*B_15*B_46*B_48^2*B_50^2-7*B_13*B_51*B_46*B_48^2*B_50^3+B_16*B_20*B_12*B_46^3*B_48*B_50+B_16*B_33*B_12*B_46^3*B_48*B_50-B_16*B_49*B_12*B_15*B_46^2*B_48*B_50-B_16*B_49*B_12*B_46^2*B_48*B_50^2+B_17*B_20*B_12^2*B_15*B_46*B_48^2+
			 B_17*B_20*B_12*B_15*B_46^2*B_48*B_50-2*B_17*B_20*B_12*B_46^2*B_48*B_50^2+B_17*B_33*B_12^2*B_15*B_46*B_48^2+B_17*B_33*B_12*B_15*B_46^2*B_48*B_50-2*B_17*B_33*B_12*B_46^2*B_48*B_50^2-2*B_17*B_49*B_12^2*B_15^2*B_48^2+
			 2*B_17*B_49*B_12^2*B_48^2*B_50^2+B_17*B_49*B_12*B_15*B_46*B_48*B_50^2+B_17*B_49*B_12*B_46*B_48*B_50^3-B_20^2*B_12^3*B_46*B_48^2-B_20*B_47*B_12*B_15*B_46*B_48*B_50^2-B_20*B_47*B_12*B_46*B_48*B_50^3+B_20*B_49*B_12^3*B_15*B_48^2+
			 B_20*B_49*B_12^3*B_48^2*B_50-B_20*B_51*B_12^2*B_15*B_46*B_48^2+2*B_20*B_51*B_12^2*B_46*B_48^2*B_50-3*B_20*B_51*B_12*B_15*B_46^2*B_48*B_50+3*B_20*B_51*B_12*B_46^2*B_48*B_50^2+B_33^2*B_12^3*B_46*B_48^2-B_33*B_47*B_12*B_15*B_46*B_48*B_50^2-
			 B_33*B_47*B_12*B_46*B_48*B_50^3-B_33*B_49*B_12^3*B_15*B_48^2-B_33*B_49*B_12^3*B_48^2*B_50-B_33*B_51*B_12^2*B_15*B_46*B_48^2+2*B_33*B_51*B_12^2*B_46*B_48^2*B_50-2*B_33*B_51*B_12*B_15*B_46^2*B_48*B_50+6*B_33*B_51*B_12*B_46^2*B_48*B_50^2+
			 B_47*B_49*B_12*B_15^2*B_48*B_50^2+2*B_47*B_49*B_12*B_15*B_48*B_50^3+B_47*B_49*B_12*B_48*B_50^4-B_49^2*B_12^2*B_15^3*B_48+3*B_49^2*B_12^2*B_15*B_48*B_50^2+2*B_49^2*B_12^2*B_48*B_50^3+B_49^2*B_12*B_15^3*B_46*B_50+
			 B_49^2*B_12*B_15^2*B_46*B_50^2-B_49^2*B_12*B_15*B_46*B_50^3-B_49^2*B_12*B_46*B_50^4+3*B_49*B_51*B_12*B_15^2*B_46*B_48*B_50-4*B_49*B_51*B_12*B_15*B_46*B_48*B_50^2-7*B_49*B_51*B_12*B_46*B_48*B_50^3,
		     B_4-B_40-B_16*B_48-B_33*B_50,
		     B_4*B_12^2*B_15*B_46*B_48^3+B_4*B_12^2*B_46*B_48^3*B_50+B_4*B_12*B_15^2*B_46^2*B_48^2-B_4*B_12*B_46^2*B_48^2*B_50^2+B_35*B_12^2*B_15*B_48^3*B_50+B_35*B_12^2*B_48^3*B_50^2-B_35*B_12*B_15*B_46*B_48^2*B_50^2-B_35*B_12*B_46*B_48^2*B_50^3+
		         B_38*B_12^2*B_46*B_48^2*B_50^2-B_40*B_12^2*B_15*B_46*B_48^3-B_40*B_12^2*B_46*B_48^3*B_50-B_40*B_12*B_15^2*B_46^2*B_48^2+B_40*B_12*B_46^2*B_48^2*B_50^2+B_2*B_20*B_12^2*B_15*B_48^3+B_2*B_20*B_12^2*B_48^3*B_50-B_2*B_33*B_12^2*B_15*B_48^3-
			 B_2*B_33*B_12^2*B_48^3*B_50+B_2*B_49*B_12*B_15^3*B_48^2-3*B_2*B_49*B_12*B_15*B_48^2*B_50^2-2*B_2*B_49*B_12*B_48^2*B_50^3-B_3*B_13*B_12*B_15^2*B_48^3+B_3*B_13*B_12*B_48^3*B_50^2+3*B_3*B_13*B_15^2*B_46*B_48^2*B_50+
			 B_3*B_13*B_15*B_46*B_48^2*B_50^2-2*B_3*B_13*B_46*B_48^2*B_50^3-B_3*B_17*B_12^2*B_15*B_48^3-B_3*B_17*B_12^2*B_48^3*B_50-B_3*B_17*B_12*B_15^2*B_46*B_48^2+B_3*B_17*B_12*B_46*B_48^2*B_50^2+B_3*B_20*B_12^2*B_15*B_46*B_48^2-
			 2*B_3*B_20*B_12^2*B_46*B_48^2*B_50-3*B_3*B_20*B_12*B_15*B_46^2*B_48*B_50+2*B_3*B_20*B_12*B_46^2*B_48*B_50^2+B_3*B_33*B_12^2*B_15*B_46*B_48^2-2*B_3*B_33*B_12^2*B_46*B_48^2*B_50-3*B_3*B_33*B_12*B_15*B_46^2*B_48*B_50+
			 3*B_3*B_33*B_12*B_46^2*B_48*B_50^2-B_3*B_49*B_12^2*B_15^2*B_48^2+B_3*B_49*B_12^2*B_48^2*B_50^2+B_3*B_49*B_12*B_15*B_46*B_48*B_50^2+B_3*B_49*B_12*B_46*B_48*B_50^3-B_3*B_51*B_12^2*B_15*B_48^3-B_3*B_51*B_12^2*B_48^3*B_50-
			 3*B_3*B_51*B_12*B_15^2*B_46*B_48^2+3*B_3*B_51*B_12*B_15*B_46*B_48^2*B_50+6*B_3*B_51*B_12*B_46*B_48^2*B_50^2+B_3*B_51*B_15^2*B_46^2*B_48*B_50-B_3*B_51*B_46^2*B_48*B_50^3+B_13*B_17*B_15^2*B_48^3*B_50+B_13*B_17*B_15*B_48^3*B_50^2-
			 B_13*B_20*B_12*B_48^3*B_50^2+B_13*B_20*B_15^2*B_46*B_48^2*B_50-B_13*B_20*B_15*B_46*B_48^2*B_50^2-2*B_13*B_20*B_46*B_48^2*B_50^3+B_13*B_33*B_12*B_15^2*B_48^3-B_13*B_33*B_12*B_48^3*B_50^2-2*B_13*B_33*B_15^2*B_46*B_48^2*B_50+
			 2*B_13*B_33*B_46*B_48^2*B_50^3+2*B_13*B_49*B_15^3*B_48^2*B_50+3*B_13*B_49*B_15^2*B_48^2*B_50^2-B_13*B_49*B_48^2*B_50^4+B_13*B_51*B_15^2*B_48^3*B_50+B_13*B_51*B_15*B_48^3*B_50^2+B_16*B_20*B_12^2*B_46*B_48^3+
			 B_16*B_20*B_12*B_15*B_46^2*B_48^2-B_16*B_20*B_12*B_46^2*B_48^2*B_50+B_16*B_33*B_12^2*B_46*B_48^3+B_16*B_33*B_12*B_15*B_46^2*B_48^2-B_16*B_33*B_12*B_46^2*B_48^2*B_50-B_17*B_20*B_12^2*B_15*B_48^3-2*B_17*B_20*B_12^2*B_48^3*B_50-
			 B_17*B_20*B_12*B_15^2*B_46*B_48^2-B_17*B_20*B_12*B_15*B_46*B_48^2*B_50+2*B_17*B_20*B_12*B_46*B_48^2*B_50^2-B_17*B_33*B_12^2*B_48^3*B_50-B_17*B_33*B_12*B_15*B_46*B_48^2*B_50+B_17*B_33*B_12*B_46*B_48^2*B_50^2+B_17*B_49*B_12*B_15^2*B_48^2*B_50+
			 B_17*B_49*B_12*B_15*B_48^2*B_50^2+B_20^2*B_12^3*B_48^3-B_20^2*B_12*B_15*B_46^2*B_48*B_50+B_20^2*B_12*B_46^2*B_48*B_50^2-B_20*B_33*B_12^2*B_15*B_46*B_48^2+2*B_20*B_33*B_12^2*B_46*B_48^2*B_50+2*B_20*B_33*B_12*B_15*B_46^2*B_48*B_50-
			 B_20*B_33*B_12*B_46^2*B_48*B_50^2+B_20*B_49*B_12^2*B_15^2*B_48^2-2*B_20*B_49*B_12^2*B_15*B_48^2*B_50-4*B_20*B_49*B_12^2*B_48^2*B_50^2-4*B_20*B_49*B_12*B_15^2*B_46*B_48*B_50-B_20*B_49*B_12*B_15*B_46*B_48*B_50^2+
			 3*B_20*B_49*B_12*B_46*B_48*B_50^3-B_20*B_51*B_12^2*B_48^3*B_50-3*B_20*B_51*B_12*B_15^2*B_46*B_48^2+2*B_20*B_51*B_12*B_15*B_46*B_48^2*B_50+7*B_20*B_51*B_12*B_46*B_48^2*B_50^2+B_20*B_51*B_15^2*B_46^2*B_48*B_50-B_20*B_51*B_46^2*B_48*B_50^3-
			 B_33^2*B_12^3*B_48^3-B_33^2*B_12^2*B_15*B_46*B_48^2+2*B_33^2*B_12^2*B_46*B_48^2*B_50+3*B_33^2*B_12*B_15*B_46^2*B_48*B_50-3*B_33^2*B_12*B_46^2*B_48*B_50^2+2*B_33*B_49*B_12^2*B_15^2*B_48^2-2*B_33*B_49*B_12^2*B_15*B_48^2*B_50-
			 4*B_33*B_49*B_12^2*B_48^2*B_50^2-4*B_33*B_49*B_12*B_15^2*B_46*B_48*B_50+4*B_33*B_49*B_12*B_46*B_48*B_50^3-B_33*B_51*B_12^2*B_15*B_48^3-2*B_33*B_51*B_12^2*B_48^3*B_50-B_33*B_51*B_12*B_15*B_46*B_48^2*B_50+B_33*B_51*B_12*B_46*B_48^2*B_50^2+
			 2*B_49^2*B_12*B_15^3*B_48*B_50+3*B_49^2*B_12*B_15^2*B_48*B_50^2-B_49^2*B_12*B_48*B_50^4+B_49*B_51*B_12*B_15^3*B_48^2+B_49*B_51*B_12*B_15^2*B_48^2*B_50-2*B_49*B_51*B_12*B_15*B_48^2*B_50^2-2*B_49*B_51*B_12*B_48^2*B_50^3,
		     B_39+B_20*B_49,
		     B_36+B_3*B_47+B_17*B_49+B_49*B_51,
		     B_24*B_48+B_23*B_49+B_23*B_46*B_48,
		     B_24*B_49+B_23*B_47*B_48,
		     B_22*B_48-B_41*B_48+B_21*B_49+B_21*B_46*B_48+B_38*B_46*B_50-B_40*B_49-B_40*B_46*B_48-B_20*B_49*B_50-B_20*B_51*B_48,
		     B_22*B_49-B_41*B_49+B_21*B_47*B_48+B_38*B_47*B_50-B_40*B_47*B_48-B_20*B_49*B_51,
		     B_19*B_48+B_4*B_46^2+B_18*B_49+B_18*B_46*B_48+B_35*B_46*B_50-B_40*B_46^2-B_3*B_47*B_50-B_3*B_51*B_46+B_16*B_47*B_48+B_16*B_49*B_46-B_17*B_49*B_50-B_17*B_51*B_48+B_33*B_47*B_50+B_33*B_51*B_46-B_49*B_51*B_15-2*B_49*B_51*B_50-B_51^2*B_48,
		     B_19*B_49+B_4*B_47*B_46+B_18*B_47*B_48+B_35*B_47*B_50-B_40*B_47*B_46-B_3*B_47*B_51+B_16*B_47*B_49-B_17*B_49*B_51+B_33*B_47*B_51-B_49*B_51^2,
		     B_7-B_23*B_48,
		     B_7*B_46+B_24*B_48+B_23*B_49,
		     B_7*B_47+B_24*B_49,
		     B_6-B_21*B_48-B_38*B_50+B_40*B_48,
		     B_6*B_46+B_22*B_48+B_39*B_50-B_41*B_48+B_21*B_49+B_38*B_51-B_40*B_49,
		     B_6*B_47+B_22*B_49+B_39*B_51-B_41*B_49,
		     B_5-B_41-B_4*B_46-B_18*B_48-B_35*B_50+B_40*B_46-B_16*B_49-B_33*B_51,
		     B_5*B_46+B_19*B_48+B_36*B_50-B_41*B_46+B_4*B_47+B_18*B_49+B_35*B_51-B_40*B_47,
		     B_5*B_47+B_19*B_49+B_36*B_51-B_41*B_47)

irrComponent1 = trim (markedScheme + ideal(B_6,B_7,B_48,B_49))

equations = sort (irrComponent1_*);
freeParameters = gens ringB;
eliminatedParameters = {};
substitutions = {};
mininalSetEquations = {};
while #equations > 0 do (
    mininalSetEquations = append(mininalSetEquations, first equations);
    eliminatedParameters = append(eliminatedParameters, leadMonomial first equations);
    freeParameters = delete(leadMonomial first equations,freeParameters);
    subst = leadMonomial first equations => (leadCoefficient first equations)*(leadTerm first equations - first equations);
    substitutions = append(substitutions, subst);
    equations = delete(0_ringB, for e in equations list sub(e,subst));
)
#freeParameters,#eliminatedParameters
netList mininalSetEquations

curveIdeal = sub(curveIdeal,substitutions)
firstSyzygies = sub(firstSyzygies,substitutions)
secondSyzygies = sub(secondSyzygies,substitutions)

-- generate random point
randomPoint = for p in freeParameters list p => random(KK)
randomCurve = sub( sub(curveIdeal,randomPoint) ,R)
randomCurveFirstSyzygies = sub( sub( firstSyzygies, randomPoint), R)
randomCurveSecondSyzygies = sub( sub( secondSyzygies, randomPoint), R)
-- check
(gens randomCurve)*randomCurveFirstSyzygies
randomCurveFirstSyzygies*randomCurveSecondSyzygies
hilbertPolynomial(randomCurve,Projective=>false)
decompose randomCurve
for I in oo list hilbertPolynomial(I,Projective=>false)
for t from -6 to 10 list hilbertFunction(t,coker transpose randomCurveSecondSyzygies)


==> anc/rationalParametrization-twistedCubic+Point.m2 <==
-------------------------------------------------------------------------
-- TWISTED CUBIC + ONE POINTS (with the embedding in the first factor) --
-------------------------------------------------------------------------
restart
KK = QQ;
R = KK[x_3,x_2,x_1,x_0,MonomialOrder=>{Position=>Up,Weights=>{9,5,3,1}}];
gensCoeffWeights = {16, 14, 12, 12, 12, 12, 12, 10, 10, 10, 10, 8, 8, 8, 8, 8, 8, 8,
                    8, 6, 6, 6, 6, 6, 6, 4, 4, 4, 4, 4, 4, 4, 4, 2, 2, 2, 2, 2};
ringC = KK[C_7, C_6, C_37, C_26, C_15, C_5, C_4, C_36, C_25, C_14, C_3, C_35, C_34, C_24, C_23, C_13, C_12, C_2, C_1, C_33, C_32, C_22, C_21, C_11, C_0, C_31, C_30, C_29, C_20, C_19, C_18, C_10, C_9, C_28, C_27, C_17, C_16, C_8,
           Degrees=>gensCoeffWeights,MonomialOrder=>{Weights => gensCoeffWeights,Lex}]; 
ringCR = ringC[options R,Join=>false,DegreeMap => x -> 0];

curveIdeal = ideal(x_3^2+C_0*x_3*x_1+C_1*x_2^2+C_2*x_3*x_0+C_3*x_2*x_1+C_4*x_1^2+C_5*x_2*x_0+C_6*x_1*x_0+C_7*x_0^2,
                   x_3*x_2+C_8*x_3*x_1+C_9*x_2^2+C_10*x_3*x_0+C_11*x_2*x_1+C_12*x_1^2+C_13*x_2*x_0+C_14*x_1*x_0+C_15*x_0^2,
		   x_2^3+C_16*x_2^2*x_1+C_17*x_3*x_1*x_0+C_18*x_2*x_1^2+C_19*x_2^2*x_0+C_20*x_3*x_0^2+C_21*x_1^3+C_22*x_2*x_1*x_0+C_23*x_1^2*x_0+C_24*x_2*x_0^2+C_25*x_1*x_0^2+C_26*x_0^3,
		   x_3*x_1^2+C_27*x_2^2*x_1+C_28*x_3*x_1*x_0+C_29*x_2*x_1^2+C_30*x_2^2*x_0+C_31*x_3*x_0^2+C_32*x_1^3+C_33*x_2*x_1*x_0+C_34*x_1^2*x_0+C_35*x_2*x_0^2+C_36*x_1*x_0^2+C_37*x_0^3)

firstSyzygies = matrix {{-x_2-C_8*x_1-C_10*x_0, -C_17*x_1*x_0-C_20*x_0^2, -x_1^2-C_28*x_1*x_0-C_31*x_0^2, 0},
                        {x_3-C_9*x_2+(-C_11+C_0+C_9*C_8)*x_1+(-C_13+C_2+C_10*C_9)*x_0, -x_2^2+(-C_16+C_8)*x_2*x_1+(-C_18+C_16*C_8-C_8^2)*x_1^2+(-C_19+C_10)*x_2*x_0+(-C_22+C_19*C_8+C_10*C_16-2*C_10*C_8-C_9*C_17)*x_1*x_0+(-C_24-C_20*C_9+C_19*C_10-C_10^2)*x_0^2,
			    -C_27*x_2*x_1+(-C_29+C_27*C_8)*x_1^2-C_30*x_2*x_0+(-C_33+C_30*C_8+C_10*C_27)*x_1*x_0+(-C_35+C_30*C_10)*x_0^2, -x_1^2-C_28*x_1*x_0-C_31*x_0^2},
			{C_1+C_9^2, x_3+C_9*x_2+(C_11-C_9*C_8)*x_1+(C_13-C_10*C_9)*x_0, C_9*C_27*x_1+C_30*C_9*x_0, -C_27*x_1-C_30*x_0},
			{-C_12+C_11*C_8-C_9*C_8^2, (-C_21+C_18*C_8-C_16*C_8^2+C_8^3)*x_1+(-C_23+C_22*C_8+C_21*C_28-C_11*C_17+C_0*C_17-C_19*C_8^2+C_18*C_10-C_18*C_28*C_8-2*C_10*C_16*C_8+3*C_10*C_8^2+2*C_9*C_17*C_8+C_28*C_16*C_8^2-C_28*C_8^3)*x_0,
                            x_3+(-C_32+C_0+C_29*C_8-C_27*C_8^2)*x_1+(-C_34+C_2+C_33*C_8+C_32*C_28-C_30*C_8^2+C_29*C_10-C_29*C_28*C_8-2*C_10*C_27*C_8-C_9*C_27*C_17+C_28*C_27*C_8^2)*x_0, x_2+C_8*x_1+(C_10+C_27*C_17)*x_0}}
-- resolution non-minimal:  C_1+C_9^2 != 0, -C_12+C_11C_8-C_9C_8^2 != 0

secondSyzygies = matrix {{x_1^2+C_28*x_1*x_0+C_31*x_0^2},
                         {C_27*x_1+C_30*x_0},
			 {-x_2-C_8*x_1+(-C_10-C_27*C_17)*x_0},
                         {x_3+(-C_32+C_0+C_29*C_8-C_27*C_8^2)*x_1+(-C_34+C_2+C_33*C_8+C_32*C_28-C_30*C_8^2+C_29*C_10-C_29*C_28*C_8-2*C_10*C_27*C_8-C_9*C_27*C_17+C_28*C_27*C_8^2)*x_0}}
-- Harthsorne-Rao module non-artinian, Hilbert function (1,1,1,1,...): C_31*C_27^2+C_30^2-C_30*C_28*C_27 = 0, C_27 != 0 and C_30 != 0

markedScheme = ideal(-C_20*C_27-C_30*C_17+C_17*C_27*C_28,
                     -C_20*C_30+C_31*C_17*C_27,
		     -C_9+C_29+C_8*C_27-C_16*C_27,
		     C_33-C_9*C_28+C_10*C_27-C_19*C_27+C_30*C_8-C_30*C_16+C_17*C_27^2,
		     -C_11+C_32-C_18*C_27+C_29*C_8,
		     C_35-C_9*C_31+C_10*C_30-C_19*C_30+C_30*C_17*C_27,
		     -C_13+C_34-C_11*C_28-C_22*C_27+C_33*C_8+C_10*C_29-C_18*C_30+C_29*C_17*C_27,
		     -C_12-C_21*C_27+C_32*C_8,
		     -C_12+C_11*C_8-C_21*C_27-C_9*C_8^2+C_18*C_8*C_27+C_8^3*C_27-C_8^2*C_16*C_27,
		     C_12*C_8-C_12*C_16-C_11*C_8^2+C_11*C_8*C_16+C_21*C_9-C_21*C_29-C_9*C_18*C_8+C_18*C_29*C_8+C_29*C_8^3-C_29*C_8^2*C_16,
		     -C_12*C_18-C_12*C_8^2+C_12*C_8*C_16+C_11*C_21-C_21*C_32-C_21*C_9*C_8+C_32*C_18*C_8+C_32*C_8^3-C_32*C_8^2*C_16,
		     -C_1+C_0*C_27-C_11*C_27-C_32*C_27-C_9*C_29+C_9*C_8*C_27+C_9*C_16*C_27+C_29*C_8*C_27-C_8^2*C_27^2,
		     -C_1*C_28+C_2*C_27-C_13*C_27-C_34*C_27+C_0*C_30-C_11*C_30-C_32*C_30+C_32*C_27*C_28-C_33*C_9+C_33*C_8*C_27+C_9*C_10*C_27+C_9*C_19*C_27+C_9*C_30*C_8+C_9*C_30*C_16-C_9*C_17*C_27^2+C_10*C_29*C_27-2*C_10*C_8*C_27^2+C_29*C_30*C_8-C_29*C_8*C_27*C_28-2*C_30*C_8^2*C_27+C_8^2*C_27^2*C_28,
		     -C_1*C_31+C_2*C_30-C_13*C_30-C_34*C_30-C_35*C_9+C_32*C_30*C_28+C_33*C_30*C_8+C_9*C_10*C_30+C_9*C_19*C_30-C_9*C_30*C_17*C_27+C_10*C_29*C_30-2*C_10*C_30*C_8*C_27-C_29*C_30*C_8*C_28-C_30^2*C_8^2+C_30*C_8^2*C_27*C_28,
		     C_36-C_34*C_28-C_35*C_8-C_32*C_31+C_32*C_28^2-C_33*C_10+C_33*C_8*C_28+C_9*C_20*C_27+C_9*C_30*C_17-C_9*C_17*C_27*C_28+C_10^2*C_27+C_10*C_29*C_28+2*C_10*C_30*C_8-2*C_10*C_8*C_27*C_28+C_29*C_31*C_8-C_29*C_8*C_28^2-C_30*C_8^2*C_28-C_31*C_8^2*C_27+C_8^2*C_27*C_28^2,
		     C_36-C_13*C_28-C_24*C_27+C_35*C_8-C_11*C_31-C_22*C_30+C_33*C_10+C_33*C_17*C_27,
		     C_25-C_2*C_17+C_13*C_17-C_23*C_28-C_24*C_8-C_0*C_20+C_0*C_17*C_28+C_11*C_20-C_11*C_17*C_28-C_21*C_31+C_21*C_28^2-C_22*C_10+C_22*C_8*C_28-2*C_9*C_10*C_17-2*C_9*C_20*C_8+2*C_9*C_8*C_17*C_28-3*C_10^2*C_8+C_10^2*C_16+C_10*C_18*C_28+2*C_10*C_19*C_8+3*C_10*C_8^2*C_28-2*C_10*C_8*C_16*C_28+C_18*C_31*C_8-C_18*C_8*C_28^2-C_19*C_8^2*C_28+C_31*C_8^3-C_31*C_8^2*C_16-C_8^3*C_28^2+C_8^2*C_16*C_28^2,
		     -C_14-C_12*C_28-C_23*C_27+C_34*C_8-C_21*C_30+C_32*C_10+C_32*C_17*C_27,
		     -C_14-C_1*C_17+C_13*C_8-C_23*C_27+C_0*C_17*C_27+C_11*C_10-C_11*C_17*C_27-C_21*C_30+C_21*C_27*C_28+C_22*C_8*C_27-C_9^2*C_17-2*C_9*C_10*C_8+2*C_9*C_8*C_17*C_27+C_10*C_18*C_27+3*C_10*C_8^2*C_27-2*C_10*C_8*C_16*C_27+C_18*C_30*C_8-C_18*C_8*C_27*C_28-C_19*C_8^2*C_27+C_30*C_8^3-C_30*C_8^2*C_16-C_8^3*C_27*C_28+C_8^2*C_16*C_27*C_28,
		     C_14+C_1*C_17-C_12*C_28-C_13*C_8-C_11*C_10+C_11*C_8*C_28+C_9^2*C_17+2*C_9*C_10*C_8-C_9*C_8^2*C_28,
		     -C_3-C_12*C_27+C_0*C_29-C_11*C_29+C_11*C_8*C_27-C_32*C_29+C_9*C_18*C_27+C_29^2*C_8-C_29*C_8^2*C_27,
		     -C_3-C_1*C_8+C_1*C_16-C_12*C_27+C_0*C_9-2*C_11*C_9+C_11*C_8*C_27+C_9^2*C_8+C_9^2*C_16-C_9*C_8^2*C_27,
		     -C_3*C_17+C_14*C_8-C_14*C_16+C_12*C_10-C_12*C_19-C_13*C_8^2+C_13*C_8*C_16+C_23*C_9-C_23*C_29+C_0*C_29*C_17-C_11*C_9*C_17-2*C_11*C_10*C_8+C_11*C_10*C_16+C_11*C_19*C_8-C_11*C_29*C_17-C_21*C_33+C_21*C_29*C_28-C_22*C_9*C_8+C_22*C_29*C_8+C_33*C_18*C_8+C_33*C_8^3-C_33*C_8^2*C_16-C_9*C_10*C_18+2*C_9*C_29*C_8*C_17+C_10*C_18*C_29+3*C_10*C_29*C_8^2-2*C_10*C_29*C_8*C_16-C_18*C_29*C_8*C_28-C_19*C_29*C_8^2-C_29*C_8^3*C_28+C_29*C_8^2*C_16*C_28,
		     C_37-C_34*C_31-C_35*C_10+C_32*C_31*C_28+C_33*C_31*C_8+C_9*C_20*C_30-C_9*C_31*C_17*C_27+C_10^2*C_30+C_10*C_29*C_31-2*C_10*C_31*C_8*C_27-C_29*C_31*C_8*C_28-C_30*C_31*C_8^2+C_31*C_8^2*C_27*C_28,
		     C_37-C_13*C_31-C_24*C_30+C_35*C_10+C_35*C_17*C_27,
		     C_26-C_2*C_20+C_13*C_20-C_23*C_31-C_24*C_10+C_0*C_31*C_17-C_11*C_31*C_17+C_21*C_31*C_28+C_22*C_31*C_8-2*C_9*C_10*C_20+2*C_9*C_31*C_8*C_17-C_10^3+C_10^2*C_19+C_10*C_18*C_31+3*C_10*C_31*C_8^2-2*C_10*C_31*C_8*C_16-C_18*C_31*C_8*C_28-C_19*C_31*C_8^2-C_31*C_8^3*C_28+C_31*C_8^2*C_16*C_28,
		     -C_15-C_1*C_20+C_13*C_10-C_23*C_30+C_0*C_30*C_17-C_11*C_30*C_17+C_21*C_30*C_28+C_22*C_30*C_8-C_9^2*C_20-C_9*C_10^2+2*C_9*C_30*C_8*C_17+C_10*C_18*C_30+3*C_10*C_30*C_8^2-2*C_10*C_30*C_8*C_16-C_18*C_30*C_8*C_28-C_19*C_30*C_8^2-C_30*C_8^3*C_28+C_30*C_8^2*C_16*C_28,
		     -C_15-C_14*C_28-C_25*C_27+C_36*C_8-C_12*C_31-C_23*C_30+C_34*C_10+C_34*C_17*C_27,
		     C_15+C_1*C_20-C_12*C_31-C_13*C_10+C_11*C_31*C_8+C_9^2*C_20+C_9*C_10^2-C_9*C_31*C_8^2,
		     -C_15*C_28-C_26*C_27+C_37*C_8-C_14*C_31-C_25*C_30+C_36*C_10+C_36*C_17*C_27,
		     -C_15*C_31-C_26*C_30+C_37*C_10+C_37*C_17*C_27,
		     -C_5-C_1*C_10+C_1*C_19+C_2*C_9-C_12*C_30-2*C_13*C_9+C_11*C_30*C_8+C_9^2*C_10+C_9^2*C_19-C_9*C_30*C_8^2,
		     -C_5-C_3*C_28-C_14*C_27+C_2*C_29-C_12*C_30-C_13*C_29+C_13*C_8*C_27-C_34*C_29+C_0*C_33-C_11*C_33+C_11*C_10*C_27+C_11*C_30*C_8+C_22*C_9*C_27-C_32*C_33+C_32*C_29*C_28+2*C_33*C_29*C_8-C_33*C_8^2*C_27+C_9*C_18*C_30-C_9*C_29*C_17*C_27+C_10*C_29^2-2*C_10*C_29*C_8*C_27-C_29^2*C_8*C_28-C_29*C_30*C_8^2+C_29*C_8^2*C_27*C_28,
		     -C_5*C_28-C_15*C_27-C_3*C_31-C_14*C_30+C_2*C_33-C_13*C_33+C_13*C_10*C_27+C_13*C_30*C_8+C_24*C_9*C_27-C_34*C_33+C_35*C_0-C_35*C_11-C_35*C_32+C_35*C_29*C_8-C_35*C_8^2*C_27+C_11*C_10*C_30+C_22*C_9*C_30+C_32*C_33*C_28+C_33^2*C_8-C_33*C_9*C_17*C_27+C_33*C_10*C_29-2*C_33*C_10*C_8*C_27-C_33*C_29*C_8*C_28-C_33*C_30*C_8^2+C_33*C_8^2*C_27*C_28,
		     -C_5*C_17+C_15*C_8-C_15*C_16-C_3*C_20+C_14*C_10-C_14*C_19+C_25*C_9-C_13*C_9*C_17-2*C_13*C_10*C_8+C_13*C_10*C_16+C_13*C_19*C_8-C_23*C_33-C_24*C_9*C_8-C_35*C_21+C_35*C_18*C_8+C_35*C_8^3-C_35*C_8^2*C_16+C_0*C_33*C_17-C_11*C_33*C_17-C_11*C_9*C_20-C_11*C_10^2+C_11*C_10*C_19+C_21*C_33*C_28+C_22*C_33*C_8-C_22*C_9*C_10+2*C_33*C_9*C_8*C_17+C_33*C_10*C_18+3*C_33*C_10*C_8^2-2*C_33*C_10*C_8*C_16-C_33*C_18*C_8*C_28-C_33*C_19*C_8^2-C_33*C_8^3*C_28+C_33*C_8^2*C_16*C_28,
		     -C_5*C_31-C_15*C_30+C_2*C_35-C_13*C_35+C_13*C_10*C_30+C_24*C_9*C_30-C_34*C_35+C_35*C_32*C_28+C_35*C_33*C_8-C_35*C_9*C_17*C_27+C_35*C_10*C_29-2*C_35*C_10*C_8*C_27-C_35*C_29*C_8*C_28-C_35*C_30*C_8^2+C_35*C_8^2*C_27*C_28,
		     -C_5*C_20+C_15*C_10-C_15*C_19+C_26*C_9-C_13*C_9*C_20-C_13*C_10^2+C_13*C_10*C_19-C_23*C_35-C_24*C_9*C_10+C_35*C_0*C_17-C_35*C_11*C_17+C_35*C_21*C_28+C_35*C_22*C_8+2*C_35*C_9*C_8*C_17+C_35*C_10*C_18+3*C_35*C_10*C_8^2-2*C_35*C_10*C_8*C_16-C_35*C_18*C_8*C_28-C_35*C_19*C_8^2-C_35*C_8^3*C_28+C_35*C_8^2*C_16*C_28,
		     -C_4-C_12*C_29+C_12*C_8*C_27+C_0*C_32+C_21*C_9*C_27-C_32^2+C_32*C_29*C_8-C_32*C_8^2*C_27,
		     -C_4-C_3*C_8+C_1*C_18-C_12*C_9-C_12*C_29+C_0*C_11-C_11^2+C_11*C_9*C_8+C_11*C_29*C_8+C_9^2*C_18-C_9*C_29*C_8^2,
		     -C_4*C_17-C_14*C_18-C_14*C_8^2+C_14*C_8*C_16-C_12*C_22-C_12*C_9*C_17-2*C_12*C_10*C_8+C_12*C_10*C_16+C_12*C_19*C_8+C_13*C_21+C_23*C_11-C_23*C_32-C_23*C_9*C_8-C_34*C_21+C_34*C_18*C_8+C_34*C_8^3-C_34*C_8^2*C_16+C_0*C_32*C_17-C_11*C_32*C_17+C_21*C_32*C_28-C_21*C_9*C_10+C_22*C_32*C_8+2*C_32*C_9*C_8*C_17+C_32*C_10*C_18+3*C_32*C_10*C_8^2-2*C_32*C_10*C_8*C_16-C_32*C_18*C_8*C_28-C_32*C_19*C_8^2-C_32*C_8^3*C_28+C_32*C_8^2*C_16*C_28,
		     -C_4*C_8+C_1*C_21+C_12*C_0-C_12*C_11-C_12*C_32+C_12*C_9*C_8+C_11*C_32*C_8+C_21*C_9^2-C_32*C_9*C_8^2,
		     -C_6-C_5*C_8-C_3*C_10-C_14*C_9+C_1*C_22+C_2*C_11-C_12*C_33+C_13*C_0-2*C_13*C_11+C_13*C_9*C_8+C_11*C_33*C_8+C_11*C_9*C_10+C_22*C_9^2-C_33*C_9*C_8^2,
		     -C_6-C_4*C_28-C_14*C_29+C_14*C_8*C_27+C_2*C_32-C_12*C_33+C_12*C_10*C_27+C_12*C_30*C_8+C_23*C_9*C_27+C_34*C_0-2*C_34*C_32+C_34*C_29*C_8-C_34*C_8^2*C_27+C_21*C_9*C_30+C_32^2*C_28+C_32*C_33*C_8-C_32*C_9*C_17*C_27+C_32*C_10*C_29-2*C_32*C_10*C_8*C_27-C_32*C_29*C_8*C_28-C_32*C_30*C_8^2+C_32*C_8^2*C_27*C_28,
		     -C_6*C_17-C_4*C_20-C_15*C_18-C_15*C_8^2+C_15*C_8*C_16-C_14*C_22-C_14*C_9*C_17-2*C_14*C_10*C_8+C_14*C_10*C_16+C_14*C_19*C_8+C_25*C_11-C_25*C_9*C_8-C_36*C_21+C_36*C_18*C_8+C_36*C_8^3-C_36*C_8^2*C_16-C_12*C_24-C_12*C_9*C_20-C_12*C_10^2+C_12*C_10*C_19+C_13*C_23-C_23*C_34-C_23*C_9*C_10+C_34*C_0*C_17-C_34*C_11*C_17+C_34*C_21*C_28+C_34*C_22*C_8+2*C_34*C_9*C_8*C_17+C_34*C_10*C_18+3*C_34*C_10*C_8^2-2*C_34*C_10*C_8*C_16-C_34*C_18*C_8*C_28-C_34*C_19*C_8^2-C_34*C_8^3*C_28+C_34*C_8^2*C_16*C_28,
		     -C_6*C_8-C_4*C_10+C_14*C_0-C_14*C_11+C_14*C_9*C_8+C_1*C_23+C_2*C_12-C_12*C_13-C_12*C_34+C_12*C_9*C_10+C_23*C_9^2+C_34*C_11*C_8-C_34*C_9*C_8^2,
		     -C_7-C_5*C_10-C_15*C_9+C_1*C_24+C_2*C_13-C_12*C_35-C_13^2+C_13*C_9*C_10+C_24*C_9^2+C_35*C_11*C_8-C_35*C_9*C_8^2,
		     -C_7-C_6*C_28-C_4*C_31-C_15*C_29+C_15*C_8*C_27-C_14*C_33+C_14*C_10*C_27+C_14*C_30*C_8+C_25*C_9*C_27+C_36*C_0-C_36*C_32+C_36*C_29*C_8-C_36*C_8^2*C_27+C_2*C_34-C_12*C_35+C_12*C_10*C_30+C_23*C_9*C_30-C_34^2+C_34*C_32*C_28+C_34*C_33*C_8-C_34*C_9*C_17*C_27+C_34*C_10*C_29-2*C_34*C_10*C_8*C_27-C_34*C_29*C_8*C_28-C_34*C_30*C_8^2+C_34*C_8^2*C_27*C_28,
		     -C_7*C_28-C_6*C_31-C_15*C_33+C_15*C_10*C_27+C_15*C_30*C_8+C_26*C_9*C_27+C_37*C_0-C_37*C_32+C_37*C_29*C_8-C_37*C_8^2*C_27-C_14*C_35+C_14*C_10*C_30+C_25*C_9*C_30+C_36*C_2-C_36*C_34+C_36*C_32*C_28+C_36*C_33*C_8-C_36*C_9*C_17*C_27+C_36*C_10*C_29-2*C_36*C_10*C_8*C_27-C_36*C_29*C_8*C_28-C_36*C_30*C_8^2+C_36*C_8^2*C_27*C_28,
		     -C_7*C_17-C_6*C_20-C_15*C_22-C_15*C_9*C_17-2*C_15*C_10*C_8+C_15*C_10*C_16+C_15*C_19*C_8+C_26*C_11-C_26*C_9*C_8-C_37*C_21+C_37*C_18*C_8+C_37*C_8^3-C_37*C_8^2*C_16-C_14*C_24-C_14*C_9*C_20-C_14*C_10^2+C_14*C_10*C_19+C_25*C_13-C_25*C_9*C_10-C_36*C_23+C_36*C_0*C_17-C_36*C_11*C_17+C_36*C_21*C_28+C_36*C_22*C_8+2*C_36*C_9*C_8*C_17+C_36*C_10*C_18+3*C_36*C_10*C_8^2-2*C_36*C_10*C_8*C_16-C_36*C_18*C_8*C_28-C_36*C_19*C_8^2-C_36*C_8^3*C_28+C_36*C_8^2*C_16*C_28,
		     -C_7*C_8-C_6*C_10+C_15*C_0-C_15*C_11+C_15*C_9*C_8+C_14*C_2-C_14*C_13+C_14*C_9*C_10+C_25*C_1+C_25*C_9^2-C_36*C_12+C_36*C_11*C_8-C_36*C_9*C_8^2,
		     -C_7*C_31-C_15*C_35+C_15*C_10*C_30+C_26*C_9*C_30+C_37*C_2-C_37*C_34+C_37*C_32*C_28+C_37*C_33*C_8-C_37*C_9*C_17*C_27+C_37*C_10*C_29-2*C_37*C_10*C_8*C_27-C_37*C_29*C_8*C_28-C_37*C_30*C_8^2+C_37*C_8^2*C_27*C_28,
		     -C_7*C_20-C_15*C_24-C_15*C_9*C_20-C_15*C_10^2+C_15*C_10*C_19+C_26*C_13-C_26*C_9*C_10-C_37*C_23+C_37*C_0*C_17-C_37*C_11*C_17+C_37*C_21*C_28+C_37*C_22*C_8+2*C_37*C_9*C_8*C_17+C_37*C_10*C_18+3*C_37*C_10*C_8^2-2*C_37*C_10*C_8*C_16-C_37*C_18*C_8*C_28-C_37*C_19*C_8^2-C_37*C_8^3*C_28+C_37*C_8^2*C_16*C_28,
		     -C_7*C_10+C_15*C_2-C_15*C_13+C_15*C_9*C_10+C_26*C_1+C_26*C_9^2-C_37*C_12+C_37*C_11*C_8-C_37*C_9*C_8^2);
use ringC;
irrComponent2 = trim (markedScheme + ideal(C_31*C_27^2+C_30^2-C_30*C_28*C_27));

F = frac(KK[cc_1,cc_12,c_27,c_30]);
FC = F[options ringC,Join=>false,DegreeMap => x -> 0];

auxEquations = {sub(C_1+C_9^2,FC)-cc_1, sub(-C_12+C_11*C_8-C_9*C_8^2,FC)-cc_12, sub(C_27,FC)-c_27, sub(C_30,FC)-c_30}
irrComponent2 = trim (sub(irrComponent2,FC) + ideal auxEquations);
equations = sort irrComponent2_*;


freeParameters = gens FC;
eliminatedParameters = {};
substitutions = {};
minimalSetEquations = {};
while #equations > 0 do (
    minimalSetEquations = append(minimalSetEquations, first equations);
    eliminatedParameters = append(eliminatedParameters, leadMonomial first equations);
    freeParameters = delete(leadMonomial first equations,freeParameters);
    subst = leadMonomial first equations => (leadCoefficient first equations)*(leadTerm first equations - first equations);
    substitutions = append(substitutions, subst);
    equations = delete(0_FC, for e in equations list sub(e,subst));
)
#freeParameters + numgens F,#eliminatedParameters
netList minimalSetEquations

FCR = FC[options R,Join=>false,DegreeMap=> x-> 0];
curveIdeal = sub(sub(curveIdeal,FCR),substitutions);
firstSyzygies = sub(sub(firstSyzygies,FCR),substitutions);
secondSyzygies = sub(sub(secondSyzygies,FCR),substitutions);

-- generate random point
randomPoint = for p in gens F list p => random(KK) -- check values different from 0
randomPoint = randomPoint | (for p in freeParameters list p => random(KK))
randomCurve = sub( sub(curveIdeal,randomPoint) ,R)
randomCurveFirstSyzygies = sub( sub( firstSyzygies, randomPoint), R)
randomCurveSecondSyzygies = sub( sub( secondSyzygies, randomPoint), R)
-- check
(gens randomCurve)*randomCurveFirstSyzygies
randomCurveFirstSyzygies*randomCurveSecondSyzygies
hilbertPolynomial(randomCurve,Projective=>false)
decompose randomCurve
for I in oo list hilbertPolynomial(I,Projective=>false)
for t from -6 to 10 list hilbertFunction(t,coker transpose randomCurveSecondSyzygies)

--------------------------------------------------------------------------
-- TWISTED CUBIC + ONE POINTS (with the embedding in the second factor) --
--------------------------------------------------------------------------
restart
KK = QQ;
R = KK[x_3,x_2,x_1,x_0,MonomialOrder=>{Position=>Up,Weights=>{9,5,3,1}}];
firstSyzCoeffWeights = {8, 8, 8, 8, 8, 8, 8, 8, 8, 6, 6, 6, 6, 6, 6, 6, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4,
                        4, 4, 2, 2, 2, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0};
ringB = KK[B_5, B_6, B_7, B_19, B_22, B_24, B_36, B_39, B_41, B_4, B_18, B_21, B_23, B_35, B_38, B_40, B_2, B_3, B_13, B_16, B_17, B_20, B_30, B_33, B_34, B_47, B_49, B_51, B_1, B_12, B_15, B_29, B_32, B_46, B_48, B_50, B_0, B_8, B_9, B_10, B_11, B_14, B_25, B_26, B_27, B_28, B_31, B_37, B_42, B_43, B_44, B_45,
           Degrees=>firstSyzCoeffWeights,MonomialOrder=>{Weights => firstSyzCoeffWeights,Lex}];
ringBR = ringB[options R,Join=>false,DegreeMap => x -> 0];

curveIdeal = ideal(x_3^2+(B_21+B_40+B_16*B_48-B_20*B_15+B_20*B_50-B_33*B_15+2*B_33*B_50-B_15^2*B_48-B_15*B_32*B_50+B_15*B_48*B_50+B_32*B_50^2)*x_3*x_1+
                         (B_21*B_32-B_38*B_15+B_38*B_50-B_40*B_48-B_20*B_15*B_32+B_20*B_32*B_50-B_33^2-B_33*B_15*B_32-B_33*B_15*B_48-B_33*B_32*B_50-B_15^2*B_32*B_48-B_15*B_32^2*B_50-B_16*B_37-B_15*B_50*B_37)*x_2^2+
			 (B_22+B_41+B_18*B_48+B_21*B_29-B_21*B_46+B_35*B_50-B_38*B_12+B_40*B_29-B_40*B_46+B_16*B_49+B_16*B_29*B_48-B_17*B_20-B_17*B_33-B_17*B_15*B_48-B_17*B_32*B_50+B_20*B_51-2*B_20*B_12*B_48-B_20*B_15*B_29+B_20*B_15*B_46+B_20*B_29*B_50-B_20*B_46*B_50+2*B_33*B_51-B_33*B_12*B_48-B_33*B_15*B_29+B_33*B_15*B_46+2*B_33*B_29*B_50-B_33*B_46*B_50+B_51*B_15*B_48+B_51*B_32*B_50-B_12*B_15*B_48^2-B_12*B_48^2*B_50-B_15^2*B_29*B_48+B_15^2*B_46*B_48-B_15*B_29*B_32*B_50+B_15*B_29*B_48*B_50+B_15*B_32*B_46*B_50-B_15*B_46*B_48*B_50+B_29*B_32*B_50^2-B_32*B_46*B_50^2)*x_3*x_0+
		         (B_21*B_33+B_21*B_32*B_50-B_23*B_32*B_48-B_38*B_16-B_38*B_15*B_50-B_40*B_33-B_40*B_32*B_50-B_20*B_33*B_15+B_20*B_33*B_50-B_20*B_15*B_32*B_50+B_20*B_32*B_50^2-B_33^2*B_15-B_33*B_15^2*B_48-2*B_33*B_15*B_32*B_50+B_33*B_32*B_50^2-B_15^2*B_32*B_48*B_50-B_15*B_32^2*B_50^2+B_15*B_32*B_48*B_50^2+B_32^2*B_50^3-B_23*B_37-B_16*B_50*B_37)*x_2*x_1+
			 (B_21*B_40+B_21*B_33*B_50-B_23*B_38-B_23*B_33*B_48-B_38*B_16*B_50+B_40*B_16*B_48-B_40*B_20*B_15+B_40*B_20*B_50-B_40*B_33*B_15+B_40*B_33*B_50-B_40*B_15^2*B_48-B_40*B_15*B_32*B_50+B_40*B_15*B_48*B_50+B_40*B_32*B_50^2-B_20*B_33*B_15*B_50+B_20*B_33*B_50^2-B_33^2*B_15*B_50+B_33^2*B_50^2-B_33*B_15^2*B_48*B_50-B_33*B_15*B_32*B_50^2+B_33*B_15*B_48*B_50^2+B_33*B_32*B_50^3)*x_1^2+
			 (B_22*B_33+B_22*B_32*B_50-B_24*B_32*B_48-B_39*B_16-B_39*B_15*B_50-B_41*B_33-B_41*B_32*B_50-B_18*B_38+B_21*B_35+B_21*B_33*B_29+B_21*B_34*B_50+B_21*B_51*B_32+B_21*B_29*B_32*B_50-B_23*B_34*B_48-B_23*B_49*B_32-B_23*B_29*B_32*B_48-B_35*B_20*B_15+B_35*B_20*B_50-B_35*B_33*B_15-B_35*B_15^2*B_48-B_35*B_15*B_32*B_50-B_38*B_16*B_29-B_38*B_17*B_50+B_38*B_20*B_12-B_38*B_51*B_15+B_38*B_12*B_15*B_48-B_38*B_15*B_29*B_50+B_40*B_17*B_48-B_40*B_33*B_29+B_40*B_33*B_46+B_40*B_49*B_15-B_40*B_12*B_32*B_48+B_40*B_12*B_48^2+B_40*B_15*B_46*B_48-B_40*B_29*B_32*B_50+
			     B_40*B_32*B_46*B_50-B_17*B_20*B_33-B_17*B_20*B_32*B_50-B_17*B_33^2-B_17*B_33*B_15*B_48-2*B_17*B_33*B_32*B_50-B_17*B_15*B_32*B_48*B_50-B_17*B_32^2*B_50^2+B_20*B_33*B_51-B_20*B_33*B_12*B_48-B_20*B_33*B_15*B_29+B_20*B_33*B_29*B_50-B_20*B_34*B_15*B_50+B_20*B_34*B_50^2-B_20*B_51*B_15*B_32+2*B_20*B_51*B_32*B_50+B_20*B_12*B_15*B_32*B_48-3*B_20*B_12*B_32*B_48*B_50-B_20*B_15*B_29*B_32*B_50+B_20*B_29*B_32*B_50^2-B_33^2*B_15*B_29-B_33*B_34*B_15*B_50+B_33*B_34*B_50^2-B_33*B_51*B_15*B_32+2*B_33*B_51*B_32*B_50+B_33*B_12*B_15*B_32*B_48-
			     2*B_33*B_12*B_32*B_48*B_50-B_33*B_15^2*B_29*B_48-2*B_33*B_15*B_29*B_32*B_50+B_33*B_29*B_32*B_50^2-B_34*B_15^2*B_48*B_50-B_34*B_15*B_32*B_50^2+B_34*B_15*B_48*B_50^2+B_34*B_32*B_50^3-B_51*B_15^2*B_32*B_48-B_51*B_15*B_32^2*B_50+2*B_51*B_15*B_32*B_48*B_50+2*B_51*B_32^2*B_50^2+B_12*B_15^2*B_32*B_48^2+B_12*B_15*B_32^2*B_48*B_50-2*B_12*B_15*B_32*B_48^2*B_50-B_12*B_32^2*B_48*B_50^2-B_12*B_32*B_48^2*B_50^2-B_15^2*B_29*B_32*B_48*B_50-B_15*B_29*B_32^2*B_50^2+B_15*B_29*B_32*B_48*B_50^2+B_29*B_32^2*B_50^3-B_24*B_37-B_18*B_50*B_37-
			     B_23*B_29*B_37+B_23*B_46*B_37-B_40*B_12*B_37-B_16*B_51*B_37-B_16*B_29*B_50*B_37+B_20*B_12*B_15*B_37-B_20*B_12*B_50*B_37+B_33*B_12*B_15*B_37-2*B_33*B_12*B_50*B_37+B_12*B_15^2*B_48*B_37+B_12*B_15*B_32*B_50*B_37-B_12*B_15*B_48*B_50*B_37-B_12*B_32*B_50^2*B_37)*x_2*x_0+
			 (B_22*B_40+B_22*B_33*B_50-B_24*B_38-B_24*B_33*B_48-B_39*B_23-B_39*B_16*B_50+B_41*B_21+B_41*B_16*B_48-B_41*B_20*B_15+B_41*B_20*B_50-B_41*B_33*B_15+B_41*B_33*B_50-B_41*B_15^2*B_48-B_41*B_15*B_32*B_50+B_41*B_15*B_48*B_50+B_41*B_32*B_50^2-B_18*B_38*B_50+B_18*B_40*B_48+B_21*B_35*B_50+B_21*B_40*B_29-B_21*B_40*B_46+B_21*B_33*B_51+B_21*B_33*B_29*B_50-B_23*B_35*B_48-B_23*B_38*B_29+B_23*B_38*B_46-B_23*B_33*B_49-B_23*B_33*B_29*B_48-B_35*B_20*B_15*B_50+B_35*B_20*B_50^2-B_35*B_33*B_15*B_50+B_35*B_33*B_50^2-B_35*B_15^2*B_48*B_50-
			     B_35*B_15*B_32*B_50^2+B_35*B_15*B_48*B_50^2+B_35*B_32*B_50^3-B_38*B_40*B_12-B_38*B_16*B_51-B_38*B_16*B_29*B_50+B_38*B_20*B_12*B_15-B_38*B_20*B_12*B_50+B_38*B_33*B_12*B_15-2*B_38*B_33*B_12*B_50+B_38*B_12*B_15^2*B_48+B_38*B_12*B_15*B_32*B_50-B_38*B_12*B_15*B_48*B_50-B_38*B_12*B_32*B_50^2+B_40*B_16*B_49+B_40*B_16*B_29*B_48-B_40*B_17*B_20-B_40*B_17*B_33-B_40*B_17*B_15*B_48-B_40*B_17*B_32*B_50+B_40*B_20*B_51-2*B_40*B_20*B_12*B_48-B_40*B_20*B_15*B_29+B_40*B_20*B_15*B_46+B_40*B_20*B_29*B_50-B_40*B_20*B_46*B_50+B_40*B_33*B_51-
			     B_40*B_33*B_12*B_48-B_40*B_33*B_15*B_29+B_40*B_33*B_15*B_46+B_40*B_33*B_29*B_50-B_40*B_33*B_46*B_50+B_40*B_51*B_15*B_48+B_40*B_51*B_32*B_50-B_40*B_12*B_15*B_48^2-B_40*B_12*B_48^2*B_50-B_40*B_15^2*B_29*B_48+B_40*B_15^2*B_46*B_48-B_40*B_15*B_29*B_32*B_50+B_40*B_15*B_29*B_48*B_50+B_40*B_15*B_32*B_46*B_50-B_40*B_15*B_46*B_48*B_50+B_40*B_29*B_32*B_50^2-B_40*B_32*B_46*B_50^2-B_17*B_20*B_33*B_50-B_17*B_33^2*B_50-B_17*B_33*B_15*B_48*B_50-B_17*B_33*B_32*B_50^2-B_20*B_33*B_51*B_15+2*B_20*B_33*B_51*B_50+B_20*B_33*B_12*B_15*B_48-
			     3*B_20*B_33*B_12*B_48*B_50-B_20*B_33*B_15*B_29*B_50+B_20*B_33*B_29*B_50^2-B_33^2*B_51*B_15+2*B_33^2*B_51*B_50+B_33^2*B_12*B_15*B_48-2*B_33^2*B_12*B_48*B_50-B_33^2*B_15*B_29*B_50+B_33^2*B_29*B_50^2-B_33*B_51*B_15^2*B_48-B_33*B_51*B_15*B_32*B_50+2*B_33*B_51*B_15*B_48*B_50+2*B_33*B_51*B_32*B_50^2+B_33*B_12*B_15^2*B_48^2+B_33*B_12*B_15*B_32*B_48*B_50-2*B_33*B_12*B_15*B_48^2*B_50-B_33*B_12*B_32*B_48*B_50^2-B_33*B_12*B_48^2*B_50^2-B_33*B_15^2*B_29*B_48*B_50-B_33*B_15*B_29*B_32*B_50^2+B_33*B_15*B_29*B_48*B_50^2+B_33*B_29*B_32*B_50^3)*x_1*x_0+
			 (-B_19*B_38*B_50-B_19*B_33*B_48*B_50+B_22*B_41+B_22*B_35*B_50+B_22*B_33*B_51+B_22*B_33*B_46*B_50-B_24*B_39-B_24*B_35*B_48-B_24*B_38*B_29+B_24*B_38*B_46-B_24*B_33*B_49-B_24*B_33*B_29*B_48+B_36*B_21*B_50-B_36*B_23*B_48-B_36*B_40*B_50-B_36*B_20*B_15*B_50+B_36*B_20*B_50^2-B_36*B_33*B_15*B_50-B_36*B_15^2*B_48*B_50-B_36*B_15*B_32*B_50^2+B_36*B_15*B_48*B_50^2+B_36*B_32*B_50^3-B_39*B_18*B_50-B_39*B_23*B_29+B_39*B_23*B_46-B_39*B_16*B_51-B_39*B_16*B_29*B_50+B_39*B_20*B_12*B_15-B_39*B_20*B_12*B_50+B_39*B_33*B_12*B_15-B_39*B_33*B_12*B_50+
			     B_39*B_12*B_15^2*B_48+B_39*B_12*B_15*B_32*B_50-B_39*B_12*B_15*B_48*B_50-B_39*B_12*B_32*B_50^2+B_41*B_18*B_48+B_41*B_21*B_29-B_41*B_21*B_46-B_41*B_38*B_12-B_41*B_40*B_29+B_41*B_40*B_46+B_41*B_16*B_49+B_41*B_16*B_29*B_48-B_41*B_17*B_20-B_41*B_17*B_33-B_41*B_17*B_15*B_48-B_41*B_17*B_32*B_50+B_41*B_20*B_51-2*B_41*B_20*B_12*B_48-B_41*B_20*B_15*B_29+B_41*B_20*B_15*B_46+B_41*B_20*B_29*B_50-B_41*B_20*B_46*B_50+B_41*B_33*B_51-B_41*B_33*B_12*B_48-B_41*B_33*B_15*B_29+B_41*B_33*B_15*B_46+B_41*B_51*B_15*B_48+B_41*B_51*B_32*B_50-
			     B_41*B_12*B_15*B_48^2-B_41*B_12*B_48^2*B_50-B_41*B_15^2*B_29*B_48+B_41*B_15^2*B_46*B_48-B_41*B_15*B_29*B_32*B_50+B_41*B_15*B_29*B_48*B_50+B_41*B_15*B_32*B_46*B_50-B_41*B_15*B_46*B_48*B_50+B_41*B_29*B_32*B_50^2-B_41*B_32*B_46*B_50^2-B_18*B_38*B_51-B_18*B_38*B_29*B_50-B_18*B_33*B_49*B_50-B_18*B_33*B_29*B_48*B_50+B_21*B_35*B_51+B_21*B_35*B_29*B_50-B_21*B_38*B_12*B_29+B_21*B_38*B_12*B_46+B_21*B_33*B_47*B_50+B_21*B_33*B_51*B_29-B_21*B_33*B_12*B_29*B_48+B_21*B_33*B_12*B_46*B_48+B_21*B_33*B_29*B_46*B_50-B_23*B_35*B_49-B_23*B_35*B_29*B_48-
			     B_23*B_38*B_30+B_23*B_38*B_47-B_23*B_38*B_29^2+B_23*B_38*B_29*B_46-B_23*B_30*B_33*B_48-B_23*B_33*B_49*B_29-B_23*B_33*B_29^2*B_48-B_35*B_38*B_12*B_50-B_35*B_40*B_51-B_35*B_40*B_29*B_50-B_35*B_17*B_20*B_50-B_35*B_17*B_33*B_50-B_35*B_17*B_15*B_48*B_50-B_35*B_17*B_32*B_50^2-B_35*B_20*B_51*B_15+2*B_35*B_20*B_51*B_50+B_35*B_20*B_12*B_15*B_48-3*B_35*B_20*B_12*B_48*B_50-B_35*B_20*B_15*B_29*B_50+B_35*B_20*B_29*B_50^2-B_35*B_33*B_51*B_15+B_35*B_33*B_51*B_50+B_35*B_33*B_12*B_15*B_48-2*B_35*B_33*B_12*B_48*B_50-B_35*B_33*B_15*B_29*B_50-
			     B_35*B_51*B_15^2*B_48-B_35*B_51*B_15*B_32*B_50+2*B_35*B_51*B_15*B_48*B_50+2*B_35*B_51*B_32*B_50^2+B_35*B_12*B_15^2*B_48^2+B_35*B_12*B_15*B_32*B_48*B_50-2*B_35*B_12*B_15*B_48^2*B_50-B_35*B_12*B_32*B_48*B_50^2-B_35*B_12*B_48^2*B_50^2-B_35*B_15^2*B_29*B_48*B_50-B_35*B_15*B_29*B_32*B_50^2+B_35*B_15*B_29*B_48*B_50^2+B_35*B_29*B_32*B_50^3+B_38^2*B_12^2-B_38*B_40*B_12*B_29+B_38*B_40*B_12*B_46-B_38*B_13*B_16*B_48+B_38*B_13*B_20*B_15-B_38*B_13*B_20*B_50+B_38*B_13*B_33*B_15-B_38*B_13*B_33*B_50+B_38*B_13*B_15^2*B_48+B_38*B_13*B_15*B_32*B_50-
			     B_38*B_13*B_15*B_48*B_50-B_38*B_13*B_32*B_50^2-B_38*B_16*B_30*B_50-B_38*B_16*B_49*B_12-B_38*B_16*B_51*B_29-B_38*B_16*B_12*B_29*B_48-B_38*B_16*B_29^2*B_50+B_38*B_17*B_20*B_12+B_38*B_17*B_33*B_12+B_38*B_17*B_12*B_15*B_48+B_38*B_17*B_12*B_32*B_50-B_38*B_20*B_51*B_12+2*B_38*B_20*B_12^2*B_48+2*B_38*B_20*B_12*B_15*B_29-B_38*B_20*B_12*B_15*B_46-2*B_38*B_20*B_12*B_29*B_50+B_38*B_20*B_12*B_46*B_50-2*B_38*B_33*B_51*B_12+2*B_38*B_33*B_12^2*B_48+2*B_38*B_33*B_12*B_15*B_29-B_38*B_33*B_12*B_15*B_46-3*B_38*B_33*B_12*B_29*B_50+B_38*B_33*B_12*B_46*B_50-
			     B_38*B_51*B_12*B_15*B_48-B_38*B_51*B_12*B_32*B_50+B_38*B_12^2*B_15*B_48^2+B_38*B_12^2*B_48^2*B_50+2*B_38*B_12*B_15^2*B_29*B_48-B_38*B_12*B_15^2*B_46*B_48+2*B_38*B_12*B_15*B_29*B_32*B_50-2*B_38*B_12*B_15*B_29*B_48*B_50-B_38*B_12*B_15*B_32*B_46*B_50+B_38*B_12*B_15*B_46*B_48*B_50-2*B_38*B_12*B_29*B_32*B_50^2+B_38*B_12*B_32*B_46*B_50^2-B_40^2*B_30+B_40^2*B_47-B_40^2*B_29^2+B_40^2*B_29*B_46-B_40*B_13*B_33*B_48-2*B_40*B_30*B_33*B_50+B_40*B_33*B_47*B_50-B_40*B_33*B_49*B_12-B_40*B_33*B_51*B_29-B_40*B_33*B_12*B_29*B_48-2*B_40*B_33*B_29^2*B_50+
			     B_40*B_33*B_29*B_46*B_50-B_13*B_16*B_33*B_48^2+B_13*B_20*B_33*B_15*B_48-B_13*B_20*B_33*B_48*B_50+B_13*B_33^2*B_15*B_48-2*B_13*B_33^2*B_48*B_50+B_13*B_33*B_15^2*B_48^2+B_13*B_33*B_15*B_32*B_48*B_50-B_13*B_33*B_15*B_48^2*B_50-B_13*B_33*B_32*B_48*B_50^2-B_16*B_30*B_33*B_48*B_50-B_16*B_33*B_49*B_12*B_48-B_16*B_33*B_49*B_29*B_50-B_16*B_33*B_12*B_29*B_48^2-B_16*B_33*B_29^2*B_48*B_50-B_17*B_20*B_33*B_51+B_17*B_20*B_33*B_12*B_48-B_17*B_20*B_33*B_46*B_50-B_17*B_33^2*B_51+B_17*B_33^2*B_12*B_48-B_17*B_33^2*B_46*B_50-B_17*B_33*B_51*B_15*B_48-
			     B_17*B_33*B_51*B_32*B_50+B_17*B_33*B_12*B_15*B_48^2+B_17*B_33*B_12*B_32*B_48*B_50-B_17*B_33*B_15*B_46*B_48*B_50-B_17*B_33*B_32*B_46*B_50^2-B_20*B_33*B_47*B_15*B_50+B_20*B_33*B_47*B_50^2+B_20*B_33*B_49*B_12*B_15-B_20*B_33*B_49*B_12*B_50+B_20*B_33*B_51^2-3*B_20*B_33*B_51*B_12*B_48-B_20*B_33*B_51*B_15*B_29+B_20*B_33*B_51*B_29*B_50+B_20*B_33*B_51*B_46*B_50+2*B_20*B_33*B_12^2*B_48^2+2*B_20*B_33*B_12*B_15*B_29*B_48-2*B_20*B_33*B_12*B_29*B_48*B_50-2*B_20*B_33*B_12*B_46*B_48*B_50-B_20*B_33*B_15*B_29*B_46*B_50+B_20*B_33*B_29*B_46*B_50^2-
			     B_30*B_33^2*B_50^2-B_33^2*B_47*B_15*B_50+B_33^2*B_47*B_50^2+B_33^2*B_49*B_12*B_15-2*B_33^2*B_49*B_12*B_50+B_33^2*B_51^2-2*B_33^2*B_51*B_12*B_48-B_33^2*B_51*B_15*B_29+B_33^2*B_51*B_46*B_50+B_33^2*B_12^2*B_48^2+2*B_33^2*B_12*B_15*B_29*B_48-3*B_33^2*B_12*B_29*B_48*B_50-B_33^2*B_12*B_46*B_48*B_50-B_33^2*B_15*B_29*B_46*B_50-B_33^2*B_29^2*B_50^2+B_33^2*B_29*B_46*B_50^2-B_33*B_47*B_15^2*B_48*B_50-B_33*B_47*B_15*B_32*B_50^2+B_33*B_47*B_15*B_48*B_50^2+B_33*B_47*B_32*B_50^3+B_33*B_49*B_12*B_15^2*B_48+B_33*B_49*B_12*B_15*B_32*B_50-
			     B_33*B_49*B_12*B_15*B_48*B_50-B_33*B_49*B_12*B_32*B_50^2+B_33*B_51^2*B_15*B_48+B_33*B_51^2*B_32*B_50-2*B_33*B_51*B_12*B_15*B_48^2-B_33*B_51*B_12*B_32*B_48*B_50-B_33*B_51*B_12*B_48^2*B_50-B_33*B_51*B_15^2*B_29*B_48-B_33*B_51*B_15*B_29*B_32*B_50+B_33*B_51*B_15*B_29*B_48*B_50+B_33*B_51*B_15*B_46*B_48*B_50+B_33*B_51*B_29*B_32*B_50^2+B_33*B_51*B_32*B_46*B_50^2+B_33*B_12^2*B_15*B_48^3+B_33*B_12^2*B_48^3*B_50+2*B_33*B_12*B_15^2*B_29*B_48^2+2*B_33*B_12*B_15*B_29*B_32*B_48*B_50-2*B_33*B_12*B_15*B_29*B_48^2*B_50-B_33*B_12*B_15*B_46*B_48^2*B_50-
			     2*B_33*B_12*B_29*B_32*B_48*B_50^2-B_33*B_12*B_46*B_48^2*B_50^2-B_33*B_15^2*B_29*B_46*B_48*B_50-B_33*B_15*B_29*B_32*B_46*B_50^2+B_33*B_15*B_29*B_46*B_48*B_50^2+B_33*B_29*B_32*B_46*B_50^3)*x_0^2,
		   x_3*x_2+B_50*x_3*x_1+(-B_33-B_15*B_48-B_32*B_50)*x_2^2+(B_51-B_12*B_48)*x_3*x_0+(B_21-B_20*B_15+B_20*B_50-B_33*B_15-B_15^2*B_48-B_15*B_32*B_50)*x_2*x_1+(B_21*B_50-B_23*B_48-B_20*B_15*B_50+B_20*B_50^2-B_33*B_15*B_50+B_33*B_50^2-B_15^2*B_48*B_50-B_15*B_32*B_50^2+B_15*B_48*B_50^2+B_32*B_50^3)*x_1^2+(B_22-B_17*B_20-B_17*B_33-B_17*B_15*B_48-B_17*B_32*B_50+B_20*B_51-B_20*B_12*B_48)*x_2*x_0+
		         (B_22*B_50-B_24*B_48+B_21*B_51-B_23*B_49-B_40*B_12*B_48-B_17*B_20*B_50-B_17*B_33*B_50-B_17*B_15*B_48*B_50-B_17*B_32*B_50^2-B_20*B_51*B_15+2*B_20*B_51*B_50+B_20*B_12*B_15*B_48-3*B_20*B_12*B_48*B_50-B_33*B_51*B_15+2*B_33*B_51*B_50+B_33*B_12*B_15*B_48-2*B_33*B_12*B_48*B_50-B_51*B_15^2*B_48-B_51*B_15*B_32*B_50+2*B_51*B_15*B_48*B_50+2*B_51*B_32*B_50^2+B_12*B_15^2*B_48^2+B_12*B_15*B_32*B_48*B_50-2*B_12*B_15*B_48^2*B_50-B_12*B_32*B_48*B_50^2-B_12*B_48^2*B_50^2)*x_1*x_0+
			 (-B_19*B_48*B_50+B_22*B_51-B_22*B_29*B_50+B_22*B_46*B_50-B_24*B_49-B_36*B_50^2+B_39*B_12*B_50-B_41*B_12*B_48-B_41*B_29*B_50+B_41*B_46*B_50-B_18*B_49*B_50-B_18*B_29*B_48*B_50-B_21*B_30*B_50+B_21*B_47*B_50-B_21*B_12*B_29*B_48+B_21*B_12*B_46*B_48-B_21*B_29^2*B_50+B_21*B_29*B_46*B_50-B_35*B_51*B_50-B_35*B_29*B_50^2+B_38*B_13*B_50+B_38*B_12^2*B_48+B_38*B_12*B_29*B_50-B_40*B_13*B_48-B_40*B_30*B_50+B_40*B_47*B_50-B_40*B_49*B_12-B_40*B_12*B_29*B_48-B_40*B_29^2*B_50+B_40*B_29*B_46*B_50-B_13*B_16*B_48^2+B_13*B_20*B_15*B_48-B_13*B_20*B_48*B_50+
			     B_13*B_33*B_15*B_48-2*B_13*B_33*B_48*B_50+B_13*B_15^2*B_48^2+B_13*B_15*B_32*B_48*B_50-B_13*B_15*B_48^2*B_50-B_13*B_32*B_48*B_50^2-B_16*B_30*B_48*B_50-B_16*B_49*B_12*B_48-B_16*B_49*B_29*B_50-B_16*B_12*B_29*B_48^2-B_16*B_29^2*B_48*B_50-B_17*B_20*B_51+B_17*B_20*B_12*B_48+B_17*B_20*B_29*B_50-B_17*B_20*B_46*B_50-B_17*B_33*B_51+B_17*B_33*B_12*B_48+B_17*B_33*B_29*B_50-B_17*B_33*B_46*B_50-B_17*B_51*B_15*B_48-B_17*B_51*B_32*B_50+B_17*B_12*B_15*B_48^2+B_17*B_12*B_32*B_48*B_50+B_17*B_15*B_29*B_48*B_50-B_17*B_15*B_46*B_48*B_50+
			     B_17*B_29*B_32*B_50^2-B_17*B_32*B_46*B_50^2+B_20*B_30*B_15*B_50-B_20*B_30*B_50^2-B_20*B_47*B_15*B_50+B_20*B_47*B_50^2+B_20*B_49*B_12*B_15-B_20*B_49*B_12*B_50+B_20*B_51^2-3*B_20*B_51*B_12*B_48-B_20*B_51*B_29*B_50+B_20*B_51*B_46*B_50+2*B_20*B_12^2*B_48^2+B_20*B_12*B_15*B_29*B_48+B_20*B_12*B_29*B_48*B_50-2*B_20*B_12*B_46*B_48*B_50+B_20*B_15*B_29^2*B_50-B_20*B_15*B_29*B_46*B_50-B_20*B_29^2*B_50^2+B_20*B_29*B_46*B_50^2+B_30*B_33*B_15*B_50-2*B_30*B_33*B_50^2+B_30*B_15^2*B_48*B_50+B_30*B_15*B_32*B_50^2-B_30*B_15*B_48*B_50^2-
			     B_30*B_32*B_50^3-B_33*B_47*B_15*B_50+B_33*B_47*B_50^2+B_33*B_49*B_12*B_15-2*B_33*B_49*B_12*B_50+B_33*B_51^2-2*B_33*B_51*B_12*B_48-2*B_33*B_51*B_29*B_50+B_33*B_51*B_46*B_50+B_33*B_12^2*B_48^2+B_33*B_12*B_15*B_29*B_48-B_33*B_12*B_29*B_48*B_50-B_33*B_12*B_46*B_48*B_50+B_33*B_15*B_29^2*B_50-B_33*B_15*B_29*B_46*B_50-2*B_33*B_29^2*B_50^2+B_33*B_29*B_46*B_50^2-B_47*B_15^2*B_48*B_50-B_47*B_15*B_32*B_50^2+B_47*B_15*B_48*B_50^2+B_47*B_32*B_50^3+B_49*B_12*B_15^2*B_48+B_49*B_12*B_15*B_32*B_50-B_49*B_12*B_15*B_48*B_50-B_49*B_12*B_32*B_50^2+
			     B_51^2*B_15*B_48+B_51^2*B_32*B_50-2*B_51*B_12*B_15*B_48^2-B_51*B_12*B_32*B_48*B_50-B_51*B_12*B_48^2*B_50-B_51*B_15*B_29*B_48*B_50+B_51*B_15*B_46*B_48*B_50-B_51*B_29*B_32*B_50^2+B_51*B_32*B_46*B_50^2+B_12^2*B_15*B_48^3+B_12^2*B_48^3*B_50+B_12*B_15^2*B_29*B_48^2+B_12*B_15*B_29*B_32*B_48*B_50-B_12*B_15*B_46*B_48^2*B_50-B_12*B_29*B_32*B_48*B_50^2+B_12*B_29*B_48^2*B_50^2-B_12*B_46*B_48^2*B_50^2+B_15^2*B_29^2*B_48*B_50-B_15^2*B_29*B_46*B_48*B_50+B_15*B_29^2*B_32*B_50^2-B_15*B_29^2*B_48*B_50^2-B_15*B_29*B_32*B_46*B_50^2+
			     B_15*B_29*B_46*B_48*B_50^2-B_29^2*B_32*B_50^3+B_29*B_32*B_46*B_50^3)*x_0^2,
		  x_2^3+(-B_15+B_50)*x_2^2*x_1-B_12*x_3*x_1*x_0+(-B_16-B_15*B_50)*x_2*x_1^2+(-B_17+B_51-B_12*B_48)*x_2^2*x_0-B_13*x_3*x_0^2+(-B_23-B_16*B_50)*x_1^3+(-B_18-B_17*B_50+B_20*B_12-B_51*B_15+B_12*B_15*B_48)*x_2*x_1*x_0+(-B_24-B_18*B_50+B_23*B_46-B_40*B_12-B_16*B_51+B_20*B_12*B_15-B_20*B_12*B_50+B_33*B_12*B_15-2*B_33*B_12*B_50+B_12*B_15^2*B_48+B_12*B_15*B_32*B_50-B_12*B_15*B_48*B_50-B_12*B_32*B_50^2)*x_1^2*x_0+(-B_19+B_13*B_20-B_17*B_51+B_17*B_12*B_48)*x_2*x_0^2+
		         (-B_19*B_50+B_24*B_46-B_41*B_12-B_18*B_51-B_21*B_12*B_29+B_21*B_12*B_46+B_23*B_47-B_35*B_12*B_50+B_38*B_12^2-B_40*B_13-B_40*B_12*B_29+B_40*B_12*B_46-B_13*B_16*B_48+B_13*B_20*B_15-B_13*B_20*B_50+B_13*B_33*B_15-2*B_13*B_33*B_50+B_13*B_15^2*B_48+B_13*B_15*B_32*B_50-B_13*B_15*B_48*B_50-B_13*B_32*B_50^2-B_16*B_49*B_12-B_16*B_12*B_29*B_48+B_17*B_20*B_12+B_17*B_33*B_12+B_17*B_12*B_15*B_48+B_17*B_12*B_32*B_50-B_20*B_51*B_12+2*B_20*B_12^2*B_48+B_20*B_12*B_15*B_29-B_20*B_12*B_15*B_46-B_20*B_12*B_29*B_50+B_20*B_12*B_46*B_50-2*B_33*B_51*B_12+
			     B_33*B_12^2*B_48+B_33*B_12*B_15*B_29-B_33*B_12*B_15*B_46-2*B_33*B_12*B_29*B_50+B_33*B_12*B_46*B_50-B_51*B_12*B_15*B_48-B_51*B_12*B_32*B_50+B_12^2*B_15*B_48^2+B_12^2*B_48^2*B_50+B_12*B_15^2*B_29*B_48-B_12*B_15^2*B_46*B_48+B_12*B_15*B_29*B_32*B_50-B_12*B_15*B_29*B_48*B_50-B_12*B_15*B_32*B_46*B_50+B_12*B_15*B_46*B_48*B_50-B_12*B_29*B_32*B_50^2+B_12*B_32*B_46*B_50^2)*x_1*x_0^2+
			 (-B_19*B_51+B_19*B_12*B_48+B_24*B_47-B_41*B_13-B_18*B_13*B_48-B_21*B_13*B_29+B_21*B_13*B_46-B_35*B_13*B_50+B_38*B_13*B_12-B_40*B_13*B_29+B_40*B_13*B_46-B_13*B_16*B_49-B_13*B_16*B_29*B_48+B_13*B_17*B_20+B_13*B_17*B_33+B_13*B_17*B_15*B_48+B_13*B_17*B_32*B_50-B_13*B_20*B_51+2*B_13*B_20*B_12*B_48+B_13*B_20*B_15*B_29-B_13*B_20*B_15*B_46-B_13*B_20*B_29*B_50+B_13*B_20*B_46*B_50-2*B_13*B_33*B_51+B_13*B_33*B_12*B_48+B_13*B_33*B_15*B_29-B_13*B_33*B_15*B_46-2*B_13*B_33*B_29*B_50+B_13*B_33*B_46*B_50-B_13*B_51*B_15*B_48-B_13*B_51*B_32*B_50+
			     B_13*B_12*B_15*B_48^2+B_13*B_12*B_48^2*B_50+B_13*B_15^2*B_29*B_48-B_13*B_15^2*B_46*B_48+B_13*B_15*B_29*B_32*B_50-B_13*B_15*B_29*B_48*B_50-B_13*B_15*B_32*B_46*B_50+B_13*B_15*B_46*B_48*B_50-B_13*B_29*B_32*B_50^2+B_13*B_32*B_46*B_50^2)*x_0^3,
		  x_3*x_1^2-B_48*x_2^2*x_1-B_46*x_3*x_1*x_0+(-B_33-B_32*B_50)*x_2*x_1^2-B_49*x_2^2*x_0-B_47*x_3*x_0^2+(B_21+B_16*B_48-B_20*B_15+B_20*B_50-B_33*B_15+B_33*B_50-B_15^2*B_48-B_15*B_32*B_50+B_15*B_48*B_50+B_32*B_50^2)*x_1^3+(B_17*B_48+B_33*B_46+B_49*B_15+B_12*B_48^2+B_15*B_46*B_48+B_32*B_46*B_50)*x_2*x_1*x_0+
                         (B_22+B_18*B_48-B_21*B_46+B_16*B_49-B_17*B_20-B_17*B_33-B_17*B_15*B_48-B_17*B_32*B_50+B_20*B_51-2*B_20*B_12*B_48+B_20*B_15*B_46-B_20*B_46*B_50+B_33*B_51+B_33*B_15*B_46-B_33*B_46*B_50+B_51*B_15*B_48+B_51*B_32*B_50-B_12*B_15*B_48^2-B_12*B_48^2*B_50+B_15^2*B_46*B_48+B_15*B_32*B_46*B_50-B_15*B_46*B_48*B_50-B_32*B_46*B_50^2)*x_1^2*x_0+
			 (B_17*B_49+B_33*B_47+B_47*B_15*B_48+B_47*B_32*B_50+B_49*B_12*B_48)*x_2*x_0^2+(-B_22*B_29-B_36*B_50+B_39*B_12-B_41*B_29+B_41*B_46-B_18*B_29*B_48-B_21*B_30-B_21*B_29^2+B_21*B_29*B_46-B_35*B_51+B_35*B_12*B_48-B_35*B_29*B_50+B_38*B_13+B_38*B_12*B_29-B_40*B_30+B_40*B_47-B_40*B_29^2+B_40*B_29*B_46-B_16*B_30*B_48-B_16*B_49*B_29-B_16*B_29^2*B_48+B_17*B_20*B_29+B_17*B_33*B_29+B_17*B_15*B_29*B_48+B_17*B_29*B_32*B_50+B_20*B_30*B_15-B_20*B_30*B_50-B_20*B_51*B_29+2*B_20*B_12*B_29*B_48+B_20*B_15*B_29^2-B_20*B_15*B_29*B_46-B_20*B_29^2*B_50+
			     B_20*B_29*B_46*B_50+B_30*B_33*B_15-2*B_30*B_33*B_50+B_30*B_15^2*B_48+B_30*B_15*B_32*B_50-B_30*B_15*B_48*B_50-B_30*B_32*B_50^2-2*B_33*B_51*B_29+B_33*B_12*B_29*B_48+B_33*B_15*B_29^2-B_33*B_15*B_29*B_46-2*B_33*B_29^2*B_50+B_33*B_29*B_46*B_50-B_51*B_15*B_29*B_48-B_51*B_29*B_32*B_50+B_12*B_15*B_29*B_48^2+B_12*B_29*B_48^2*B_50+B_15^2*B_29^2*B_48-B_15^2*B_29*B_46*B_48+B_15*B_29^2*B_32*B_50-B_15*B_29^2*B_48*B_50-B_15*B_29*B_32*B_46*B_50+B_15*B_29*B_46*B_48*B_50-B_29^2*B_32*B_50^2+B_29*B_32*B_46*B_50^2)*x_1*x_0^2+
			 (-B_22*B_30-B_36*B_51+B_36*B_12*B_48+B_39*B_13-B_41*B_30+B_41*B_47-B_18*B_30*B_48-B_21*B_30*B_29+B_21*B_30*B_46-B_35*B_30*B_50+B_38*B_30*B_12-B_40*B_30*B_29+B_40*B_30*B_46-B_16*B_30*B_49-B_16*B_30*B_29*B_48+B_17*B_20*B_30+B_17*B_30*B_33+B_17*B_30*B_15*B_48+B_17*B_30*B_32*B_50-B_20*B_30*B_51+2*B_20*B_30*B_12*B_48+B_20*B_30*B_15*B_29-B_20*B_30*B_15*B_46-B_20*B_30*B_29*B_50+B_20*B_30*B_46*B_50-2*B_30*B_33*B_51+B_30*B_33*B_12*B_48+B_30*B_33*B_15*B_29-B_30*B_33*B_15*B_46-2*B_30*B_33*B_29*B_50+B_30*B_33*B_46*B_50-B_30*B_51*B_15*B_48-
			     B_30*B_51*B_32*B_50+B_30*B_12*B_15*B_48^2+B_30*B_12*B_48^2*B_50+B_30*B_15^2*B_29*B_48-B_30*B_15^2*B_46*B_48+B_30*B_15*B_29*B_32*B_50-B_30*B_15*B_29*B_48*B_50-B_30*B_15*B_32*B_46*B_50+B_30*B_15*B_46*B_48*B_50-B_30*B_29*B_32*B_50^2+B_30*B_32*B_46*B_50^2)*x_0^3)

firstSyzygies = matrix {{B_0*x_2+B_1*x_1+B_2*x_0, B_8*x_2^2+B_9*x_2*x_1+B_10*x_1^2+B_11*x_2*x_0+B_12*x_1*x_0+B_13*x_0^2, B_25*x_2^2+B_26*x_2*x_1+B_27*x_1^2+B_28*x_2*x_0+B_29*x_1*x_0+B_30*x_0^2, B_42*x_1^2+B_43*x_1*x_0+B_44*x_0^2},
                        {x_3+B_3*x_2+B_4*x_1+B_5*x_0, B_14*x_2^2+B_15*x_2*x_1+B_16*x_1^2+B_17*x_2*x_0+B_18*x_1*x_0+B_19*x_0^2,B_31*x_2^2+B_32*x_2*x_1+B_33*x_1^2+B_34*x_2*x_0+B_35*x_1*x_0+B_36*x_0^2, B_45*x_1^2+B_46*x_1*x_0+B_47*x_0^2},
			{B_6, x_3+B_20*x_2+B_21*x_1+B_22*x_0, B_37*x_2+B_38*x_1+B_39*x_0, B_48*x_1+B_49*x_0},
			{B_7, B_23*x_1+B_24*x_0, x_3+B_40*x_1+B_41*x_0, x_2+B_50*x_1+B_51*x_0}}
-- resolution non-minimal:  B_6 != 0, B_7 != 0

secondSyzygies = matrix {{-B_45*x_1^2-B_46*x_1*x_0-B_47*x_0^2},
                         {-B_48*x_1-B_49*x_0},
			 {-x_2-B_50*x_1-B_51*x_0},
			 {x_3+B_40*x_1+B_41*x_0}}
-- Harthsorne-Rao module non-artinian, Hilbert function (1,1,1,1,...): -B_47*B_48^2+B_49^2+B_49*B_46*B_48 = 0, B_48 != 0 and B_49 != 0

markedScheme = ideal(B_45+1,
                     B_44,
		     B_43,
		     B_42,
		     B_37,
		     B_31,
		     B_28,
		     B_27+1,
		     B_26,
		     B_25,
		     B_14+1,
		     B_11,
		     B_10,
		     B_9,
		     B_8,
		     B_0+1,
		     B_32-B_48,
		     B_29-B_46,
		     B_1+B_50,
		     B_34-B_49,
		     B_30-B_47,
		     B_20+B_33+B_15*B_48+B_48*B_50,
		     B_13*B_48+B_49*B_12+B_12*B_46*B_48,
		     B_13*B_12*B_15*B_48^3*B_50+B_13*B_12*B_48^3*B_50^2-B_13*B_15^2*B_46*B_48^2*B_50+B_13*B_46*B_48^2*B_50^3-B_20*B_12^2*B_46*B_48^2*B_50+B_20*B_12*B_15*B_46^2*B_48*B_50-B_20*B_12*B_46^2*B_48*B_50^2-B_33*B_12^2*B_46*B_48^2*B_50+
		         B_33*B_12*B_15*B_46^2*B_48*B_50-B_33*B_12*B_46^2*B_48*B_50^2+B_49*B_12^2*B_15*B_48^2*B_50+B_49*B_12^2*B_48^2*B_50^2-B_49*B_12*B_15^2*B_46*B_48*B_50+B_49*B_12*B_46*B_48*B_50^3,
		     B_13*B_12*B_15^3*B_46*B_48^3+B_13*B_12*B_46*B_48^3*B_50^3+B_13*B_15^3*B_46^2*B_48^2*B_50-2*B_13*B_15^2*B_46^2*B_48^2*B_50^2-B_13*B_15*B_46^2*B_48^2*B_50^3+2*B_13*B_46^2*B_48^2*B_50^4-B_20*B_12^2*B_15^2*B_46^2*B_48^2+
		         B_20*B_12^2*B_15*B_46^2*B_48^2*B_50-B_20*B_12^2*B_46^2*B_48^2*B_50^2-B_20*B_12*B_15^2*B_46^3*B_48*B_50+3*B_20*B_12*B_15*B_46^3*B_48*B_50^2-2*B_20*B_12*B_46^3*B_48*B_50^3-B_33*B_12^2*B_15^2*B_46^2*B_48^2+
			 B_33*B_12^2*B_15*B_46^2*B_48^2*B_50-B_33*B_12^2*B_46^2*B_48^2*B_50^2-B_33*B_12*B_15^2*B_46^3*B_48*B_50+3*B_33*B_12*B_15*B_46^3*B_48*B_50^2-2*B_33*B_12*B_46^3*B_48*B_50^3+B_49*B_12^2*B_15^3*B_46*B_48^2+
			 B_49*B_12^2*B_46*B_48^2*B_50^3+B_49*B_12*B_15^3*B_46^2*B_48*B_50-2*B_49*B_12*B_15^2*B_46^2*B_48*B_50^2-B_49*B_12*B_15*B_46^2*B_48*B_50^3+2*B_49*B_12*B_46^2*B_48*B_50^4,
		     B_13*B_49+B_47*B_12*B_48,
		     B_3-B_33-B_15*B_48-B_48*B_50,
		     B_3*B_12*B_15*B_46*B_48^2*B_50^2+B_3*B_12*B_46*B_48^2*B_50^3+B_20*B_12*B_15*B_46*B_48^2*B_50^2+B_20*B_12*B_46*B_48^2*B_50^3,
		     B_3*B_12*B_15^2*B_46*B_48*B_50-B_3*B_12*B_46*B_48*B_50^3+B_20*B_12*B_15^2*B_46*B_48*B_50-B_20*B_12*B_46*B_48*B_50^3,
		     B_3*B_12^2*B_15*B_46*B_48^3+B_3*B_12^2*B_46*B_48^3*B_50-B_3*B_15*B_46^3*B_48*B_50^2-B_3*B_46^3*B_48*B_50^3+B_20*B_12^2*B_15*B_46*B_48^3+B_20*B_12^2*B_46*B_48^3*B_50-B_20*B_15*B_46^3*B_48*B_50^2-B_20*B_46^3*B_48*B_50^3,
		     B_3*B_12^2*B_15^2*B_46*B_48^2-B_3*B_12^2*B_15*B_46*B_48^2*B_50-2*B_3*B_12^2*B_46*B_48^2*B_50^2-2*B_13*B_12*B_15^3*B_48^3-2*B_13*B_12*B_48^3*B_50^3-2*B_13*B_15^3*B_46*B_48^2*B_50+4*B_13*B_15^2*B_46*B_48^2*B_50^2+
		         2*B_13*B_15*B_46*B_48^2*B_50^3-4*B_13*B_46*B_48^2*B_50^4+3*B_20*B_12^2*B_15^2*B_46*B_48^2-3*B_20*B_12^2*B_15*B_46*B_48^2*B_50+2*B_20*B_12*B_15^2*B_46^2*B_48*B_50-6*B_20*B_12*B_15*B_46^2*B_48*B_50^2+
			 4*B_20*B_12*B_46^2*B_48*B_50^3+2*B_33*B_12^2*B_15^2*B_46*B_48^2-2*B_33*B_12^2*B_15*B_46*B_48^2*B_50+2*B_33*B_12^2*B_46*B_48^2*B_50^2+2*B_33*B_12*B_15^2*B_46^2*B_48*B_50-6*B_33*B_12*B_15*B_46^2*B_48*B_50^2+
			 4*B_33*B_12*B_46^2*B_48*B_50^3-2*B_49*B_12^2*B_15^3*B_48^2-2*B_49*B_12^2*B_48^2*B_50^3-2*B_49*B_12*B_15^3*B_46*B_48*B_50+4*B_49*B_12*B_15^2*B_46*B_48*B_50^2+2*B_49*B_12*B_15*B_46*B_48*B_50^3-4*B_49*B_12*B_46*B_48*B_50^4,
		     B_3*B_47*B_15^2*B_46^2*B_48*B_50-B_3*B_47*B_15*B_46^2*B_48*B_50^2-2*B_3*B_47*B_46^2*B_48*B_50^3-B_3*B_49*B_12^2*B_15*B_46*B_48^2-B_3*B_49*B_12^2*B_46*B_48^2*B_50-B_3*B_49*B_12*B_15^2*B_46^2*B_48+
		         2*B_3*B_49*B_12*B_15*B_46^2*B_48*B_50+3*B_3*B_49*B_12*B_46^2*B_48*B_50^2+B_20*B_47*B_15^2*B_46^2*B_48*B_50-B_20*B_47*B_15*B_46^2*B_48*B_50^2-2*B_20*B_47*B_46^2*B_48*B_50^3-B_20*B_49*B_12^2*B_15*B_46*B_48^2-
			 B_20*B_49*B_12^2*B_46*B_48^2*B_50-B_20*B_49*B_12*B_15^2*B_46^2*B_48+2*B_20*B_49*B_12*B_15*B_46^2*B_48*B_50+3*B_20*B_49*B_12*B_46^2*B_48*B_50^2,
		     B_2+B_51-B_12*B_48,
		     B_2*B_46+B_13*B_48+B_49*B_12+B_51*B_46,
		     B_2*B_12*B_15^2*B_48^3-B_2*B_12*B_15*B_48^3*B_50-2*B_2*B_12*B_48^3*B_50^2+B_3*B_12^2*B_15*B_48^3+B_3*B_12^2*B_48^3*B_50+B_3*B_12*B_15^2*B_46*B_48^2-B_3*B_12*B_46*B_48^2*B_50^2+B_13*B_15^2*B_48^3*B_50-B_13*B_48^3*B_50^3+
		         2*B_20*B_12^2*B_15*B_48^3-B_20*B_12^2*B_48^3*B_50+B_20*B_12*B_15^2*B_46*B_48^2-B_20*B_12*B_15*B_46*B_48^2*B_50+B_33*B_12^2*B_15*B_48^3-2*B_33*B_12^2*B_48^3*B_50-B_33*B_12*B_15*B_46*B_48^2*B_50+B_33*B_12*B_46*B_48^2*B_50^2+
			 B_49*B_12*B_15^2*B_48^2*B_50-B_49*B_12*B_48^2*B_50^3+B_51*B_12*B_15^2*B_48^3-B_51*B_12*B_15*B_48^3*B_50-2*B_51*B_12*B_48^3*B_50^2,
		     B_2*B_47+B_13*B_49+B_47*B_51,
		     B_38+B_20*B_48,
		     B_35+B_3*B_46+B_17*B_48+B_49*B_15+B_49*B_50+B_51*B_48,
		     B_35*B_12^2*B_15^2*B_46*B_48^2-B_35*B_12^2*B_15*B_46*B_48^2*B_50-2*B_35*B_12^2*B_46*B_48^2*B_50^2-B_35*B_12*B_15^2*B_46^2*B_48*B_50+B_35*B_12*B_46^2*B_48*B_50^3+B_3*B_13*B_15*B_46^2*B_48*B_50^2+B_3*B_13*B_46^2*B_48*B_50^3-
		         B_3*B_49*B_12^2*B_15^2*B_46*B_48+B_3*B_49*B_12^2*B_15*B_46*B_48*B_50+2*B_3*B_49*B_12^2*B_46*B_48*B_50^2+B_3*B_49*B_12*B_15^2*B_46^2*B_50-B_3*B_49*B_12*B_46^2*B_50^3-B_3*B_51*B_12*B_15*B_46^2*B_48*B_50-
			 3*B_3*B_51*B_12*B_46^2*B_48*B_50^2-B_13*B_16*B_15*B_46^2*B_48^2*B_50-B_13*B_16*B_46^2*B_48^2*B_50^2-2*B_13*B_17*B_12*B_15^2*B_48^3+2*B_13*B_17*B_12*B_48^3*B_50^2+B_13*B_17*B_15*B_46*B_48^2*B_50^2+B_13*B_17*B_46*B_48^2*B_50^3+
			 B_13*B_20*B_12^2*B_15*B_48^3+B_13*B_20*B_12^2*B_48^3*B_50+B_13*B_20*B_12*B_15^2*B_46*B_48^2-B_13*B_20*B_12*B_15*B_46*B_48^2*B_50-2*B_13*B_20*B_12*B_46*B_48^2*B_50^2-B_13*B_20*B_15^2*B_46^2*B_48*B_50+B_13*B_20*B_15*B_46^2*B_48*B_50^2+
			 2*B_13*B_20*B_46^2*B_48*B_50^3-B_13*B_33*B_12^2*B_15*B_48^3-B_13*B_33*B_12^2*B_48^3*B_50+B_13*B_47*B_15^2*B_48^2*B_50^2+2*B_13*B_47*B_15*B_48^2*B_50^3+B_13*B_47*B_48^2*B_50^4-B_13*B_49*B_12*B_15^3*B_48^2+
			 3*B_13*B_49*B_12*B_15*B_48^2*B_50^2+2*B_13*B_49*B_12*B_48^2*B_50^3+B_13*B_49*B_15^3*B_46*B_48*B_50+B_13*B_49*B_15^2*B_46*B_48*B_50^2-B_13*B_49*B_15*B_46*B_48*B_50^3-B_13*B_49*B_46*B_48*B_50^4+3*B_13*B_51*B_15^2*B_46*B_48^2*B_50-
			 4*B_13*B_51*B_15*B_46*B_48^2*B_50^2-7*B_13*B_51*B_46*B_48^2*B_50^3+B_16*B_20*B_12*B_46^3*B_48*B_50+B_16*B_33*B_12*B_46^3*B_48*B_50-B_16*B_49*B_12*B_15*B_46^2*B_48*B_50-B_16*B_49*B_12*B_46^2*B_48*B_50^2+B_17*B_20*B_12^2*B_15*B_46*B_48^2+
			 B_17*B_20*B_12*B_15*B_46^2*B_48*B_50-2*B_17*B_20*B_12*B_46^2*B_48*B_50^2+B_17*B_33*B_12^2*B_15*B_46*B_48^2+B_17*B_33*B_12*B_15*B_46^2*B_48*B_50-2*B_17*B_33*B_12*B_46^2*B_48*B_50^2-2*B_17*B_49*B_12^2*B_15^2*B_48^2+
			 2*B_17*B_49*B_12^2*B_48^2*B_50^2+B_17*B_49*B_12*B_15*B_46*B_48*B_50^2+B_17*B_49*B_12*B_46*B_48*B_50^3-B_20^2*B_12^3*B_46*B_48^2-B_20*B_47*B_12*B_15*B_46*B_48*B_50^2-B_20*B_47*B_12*B_46*B_48*B_50^3+B_20*B_49*B_12^3*B_15*B_48^2+
			 B_20*B_49*B_12^3*B_48^2*B_50-B_20*B_51*B_12^2*B_15*B_46*B_48^2+2*B_20*B_51*B_12^2*B_46*B_48^2*B_50-3*B_20*B_51*B_12*B_15*B_46^2*B_48*B_50+3*B_20*B_51*B_12*B_46^2*B_48*B_50^2+B_33^2*B_12^3*B_46*B_48^2-B_33*B_47*B_12*B_15*B_46*B_48*B_50^2-
			 B_33*B_47*B_12*B_46*B_48*B_50^3-B_33*B_49*B_12^3*B_15*B_48^2-B_33*B_49*B_12^3*B_48^2*B_50-B_33*B_51*B_12^2*B_15*B_46*B_48^2+2*B_33*B_51*B_12^2*B_46*B_48^2*B_50-2*B_33*B_51*B_12*B_15*B_46^2*B_48*B_50+6*B_33*B_51*B_12*B_46^2*B_48*B_50^2+
			 B_47*B_49*B_12*B_15^2*B_48*B_50^2+2*B_47*B_49*B_12*B_15*B_48*B_50^3+B_47*B_49*B_12*B_48*B_50^4-B_49^2*B_12^2*B_15^3*B_48+3*B_49^2*B_12^2*B_15*B_48*B_50^2+2*B_49^2*B_12^2*B_48*B_50^3+B_49^2*B_12*B_15^3*B_46*B_50+
			 B_49^2*B_12*B_15^2*B_46*B_50^2-B_49^2*B_12*B_15*B_46*B_50^3-B_49^2*B_12*B_46*B_50^4+3*B_49*B_51*B_12*B_15^2*B_46*B_48*B_50-4*B_49*B_51*B_12*B_15*B_46*B_48*B_50^2-7*B_49*B_51*B_12*B_46*B_48*B_50^3,
		     B_4-B_40-B_16*B_48-B_33*B_50,
		     B_4*B_12^2*B_15*B_46*B_48^3+B_4*B_12^2*B_46*B_48^3*B_50+B_4*B_12*B_15^2*B_46^2*B_48^2-B_4*B_12*B_46^2*B_48^2*B_50^2+B_35*B_12^2*B_15*B_48^3*B_50+B_35*B_12^2*B_48^3*B_50^2-B_35*B_12*B_15*B_46*B_48^2*B_50^2-B_35*B_12*B_46*B_48^2*B_50^3+
		         B_38*B_12^2*B_46*B_48^2*B_50^2-B_40*B_12^2*B_15*B_46*B_48^3-B_40*B_12^2*B_46*B_48^3*B_50-B_40*B_12*B_15^2*B_46^2*B_48^2+B_40*B_12*B_46^2*B_48^2*B_50^2+B_2*B_20*B_12^2*B_15*B_48^3+B_2*B_20*B_12^2*B_48^3*B_50-B_2*B_33*B_12^2*B_15*B_48^3-
			 B_2*B_33*B_12^2*B_48^3*B_50+B_2*B_49*B_12*B_15^3*B_48^2-3*B_2*B_49*B_12*B_15*B_48^2*B_50^2-2*B_2*B_49*B_12*B_48^2*B_50^3-B_3*B_13*B_12*B_15^2*B_48^3+B_3*B_13*B_12*B_48^3*B_50^2+3*B_3*B_13*B_15^2*B_46*B_48^2*B_50+
			 B_3*B_13*B_15*B_46*B_48^2*B_50^2-2*B_3*B_13*B_46*B_48^2*B_50^3-B_3*B_17*B_12^2*B_15*B_48^3-B_3*B_17*B_12^2*B_48^3*B_50-B_3*B_17*B_12*B_15^2*B_46*B_48^2+B_3*B_17*B_12*B_46*B_48^2*B_50^2+B_3*B_20*B_12^2*B_15*B_46*B_48^2-
			 2*B_3*B_20*B_12^2*B_46*B_48^2*B_50-3*B_3*B_20*B_12*B_15*B_46^2*B_48*B_50+2*B_3*B_20*B_12*B_46^2*B_48*B_50^2+B_3*B_33*B_12^2*B_15*B_46*B_48^2-2*B_3*B_33*B_12^2*B_46*B_48^2*B_50-3*B_3*B_33*B_12*B_15*B_46^2*B_48*B_50+
			 3*B_3*B_33*B_12*B_46^2*B_48*B_50^2-B_3*B_49*B_12^2*B_15^2*B_48^2+B_3*B_49*B_12^2*B_48^2*B_50^2+B_3*B_49*B_12*B_15*B_46*B_48*B_50^2+B_3*B_49*B_12*B_46*B_48*B_50^3-B_3*B_51*B_12^2*B_15*B_48^3-B_3*B_51*B_12^2*B_48^3*B_50-
			 3*B_3*B_51*B_12*B_15^2*B_46*B_48^2+3*B_3*B_51*B_12*B_15*B_46*B_48^2*B_50+6*B_3*B_51*B_12*B_46*B_48^2*B_50^2+B_3*B_51*B_15^2*B_46^2*B_48*B_50-B_3*B_51*B_46^2*B_48*B_50^3+B_13*B_17*B_15^2*B_48^3*B_50+B_13*B_17*B_15*B_48^3*B_50^2-
			 B_13*B_20*B_12*B_48^3*B_50^2+B_13*B_20*B_15^2*B_46*B_48^2*B_50-B_13*B_20*B_15*B_46*B_48^2*B_50^2-2*B_13*B_20*B_46*B_48^2*B_50^3+B_13*B_33*B_12*B_15^2*B_48^3-B_13*B_33*B_12*B_48^3*B_50^2-2*B_13*B_33*B_15^2*B_46*B_48^2*B_50+
			 2*B_13*B_33*B_46*B_48^2*B_50^3+2*B_13*B_49*B_15^3*B_48^2*B_50+3*B_13*B_49*B_15^2*B_48^2*B_50^2-B_13*B_49*B_48^2*B_50^4+B_13*B_51*B_15^2*B_48^3*B_50+B_13*B_51*B_15*B_48^3*B_50^2+B_16*B_20*B_12^2*B_46*B_48^3+
			 B_16*B_20*B_12*B_15*B_46^2*B_48^2-B_16*B_20*B_12*B_46^2*B_48^2*B_50+B_16*B_33*B_12^2*B_46*B_48^3+B_16*B_33*B_12*B_15*B_46^2*B_48^2-B_16*B_33*B_12*B_46^2*B_48^2*B_50-B_17*B_20*B_12^2*B_15*B_48^3-2*B_17*B_20*B_12^2*B_48^3*B_50-
			 B_17*B_20*B_12*B_15^2*B_46*B_48^2-B_17*B_20*B_12*B_15*B_46*B_48^2*B_50+2*B_17*B_20*B_12*B_46*B_48^2*B_50^2-B_17*B_33*B_12^2*B_48^3*B_50-B_17*B_33*B_12*B_15*B_46*B_48^2*B_50+B_17*B_33*B_12*B_46*B_48^2*B_50^2+B_17*B_49*B_12*B_15^2*B_48^2*B_50+
			 B_17*B_49*B_12*B_15*B_48^2*B_50^2+B_20^2*B_12^3*B_48^3-B_20^2*B_12*B_15*B_46^2*B_48*B_50+B_20^2*B_12*B_46^2*B_48*B_50^2-B_20*B_33*B_12^2*B_15*B_46*B_48^2+2*B_20*B_33*B_12^2*B_46*B_48^2*B_50+2*B_20*B_33*B_12*B_15*B_46^2*B_48*B_50-
			 B_20*B_33*B_12*B_46^2*B_48*B_50^2+B_20*B_49*B_12^2*B_15^2*B_48^2-2*B_20*B_49*B_12^2*B_15*B_48^2*B_50-4*B_20*B_49*B_12^2*B_48^2*B_50^2-4*B_20*B_49*B_12*B_15^2*B_46*B_48*B_50-B_20*B_49*B_12*B_15*B_46*B_48*B_50^2+
			 3*B_20*B_49*B_12*B_46*B_48*B_50^3-B_20*B_51*B_12^2*B_48^3*B_50-3*B_20*B_51*B_12*B_15^2*B_46*B_48^2+2*B_20*B_51*B_12*B_15*B_46*B_48^2*B_50+7*B_20*B_51*B_12*B_46*B_48^2*B_50^2+B_20*B_51*B_15^2*B_46^2*B_48*B_50-B_20*B_51*B_46^2*B_48*B_50^3-
			 B_33^2*B_12^3*B_48^3-B_33^2*B_12^2*B_15*B_46*B_48^2+2*B_33^2*B_12^2*B_46*B_48^2*B_50+3*B_33^2*B_12*B_15*B_46^2*B_48*B_50-3*B_33^2*B_12*B_46^2*B_48*B_50^2+2*B_33*B_49*B_12^2*B_15^2*B_48^2-2*B_33*B_49*B_12^2*B_15*B_48^2*B_50-
			 4*B_33*B_49*B_12^2*B_48^2*B_50^2-4*B_33*B_49*B_12*B_15^2*B_46*B_48*B_50+4*B_33*B_49*B_12*B_46*B_48*B_50^3-B_33*B_51*B_12^2*B_15*B_48^3-2*B_33*B_51*B_12^2*B_48^3*B_50-B_33*B_51*B_12*B_15*B_46*B_48^2*B_50+B_33*B_51*B_12*B_46*B_48^2*B_50^2+
			 2*B_49^2*B_12*B_15^3*B_48*B_50+3*B_49^2*B_12*B_15^2*B_48*B_50^2-B_49^2*B_12*B_48*B_50^4+B_49*B_51*B_12*B_15^3*B_48^2+B_49*B_51*B_12*B_15^2*B_48^2*B_50-2*B_49*B_51*B_12*B_15*B_48^2*B_50^2-2*B_49*B_51*B_12*B_48^2*B_50^3,
		     B_39+B_20*B_49,
		     B_36+B_3*B_47+B_17*B_49+B_49*B_51,
		     B_24*B_48+B_23*B_49+B_23*B_46*B_48,
		     B_24*B_49+B_23*B_47*B_48,
		     B_22*B_48-B_41*B_48+B_21*B_49+B_21*B_46*B_48+B_38*B_46*B_50-B_40*B_49-B_40*B_46*B_48-B_20*B_49*B_50-B_20*B_51*B_48,
		     B_22*B_49-B_41*B_49+B_21*B_47*B_48+B_38*B_47*B_50-B_40*B_47*B_48-B_20*B_49*B_51,
		     B_19*B_48+B_4*B_46^2+B_18*B_49+B_18*B_46*B_48+B_35*B_46*B_50-B_40*B_46^2-B_3*B_47*B_50-B_3*B_51*B_46+B_16*B_47*B_48+B_16*B_49*B_46-B_17*B_49*B_50-B_17*B_51*B_48+B_33*B_47*B_50+B_33*B_51*B_46-B_49*B_51*B_15-2*B_49*B_51*B_50-B_51^2*B_48,
		     B_19*B_49+B_4*B_47*B_46+B_18*B_47*B_48+B_35*B_47*B_50-B_40*B_47*B_46-B_3*B_47*B_51+B_16*B_47*B_49-B_17*B_49*B_51+B_33*B_47*B_51-B_49*B_51^2,
		     B_7-B_23*B_48,
		     B_7*B_46+B_24*B_48+B_23*B_49,
		     B_7*B_47+B_24*B_49,
		     B_6-B_21*B_48-B_38*B_50+B_40*B_48,
		     B_6*B_46+B_22*B_48+B_39*B_50-B_41*B_48+B_21*B_49+B_38*B_51-B_40*B_49,
		     B_6*B_47+B_22*B_49+B_39*B_51-B_41*B_49,
		     B_5-B_41-B_4*B_46-B_18*B_48-B_35*B_50+B_40*B_46-B_16*B_49-B_33*B_51,
		     B_5*B_46+B_19*B_48+B_36*B_50-B_41*B_46+B_4*B_47+B_18*B_49+B_35*B_51-B_40*B_47,
		     B_5*B_47+B_19*B_49+B_36*B_51-B_41*B_47)

irrComponent2 = trim (markedScheme + ideal(-B_47*B_48^2+B_49^2+B_49*B_46*B_48));

F = frac(KK[b_6,b_7,b_48,b_49]);
FB = F[options ringB,Join=>false,DegreeMap => x -> 0];

auxEquations = {sub(B_6,FB)-b_6, sub(B_7,FB)-b_7,  sub(B_48,FB)-b_48, sub(B_49,FB)-b_49}
irrComponent2 = trim (sub(irrComponent2,FB) + ideal auxEquations);
equations = sort irrComponent2_*;

freeParameters = gens FB;
eliminatedParameters = {};
substitutions = {};
minimalSetEquations = {};
while #equations > 0 do (
    minimalSetEquations = append(minimalSetEquations, first equations);
    eliminatedParameters = append(eliminatedParameters, leadMonomial first equations);
    freeParameters = delete(leadMonomial first equations,freeParameters);
    subst = leadMonomial first equations => (leadCoefficient first equations)*(leadTerm first equations - first equations);
    substitutions = append(substitutions, subst);
    equations = delete(0_FB, for e in equations list sub(e,subst));
)
#freeParameters + numgens F,#eliminatedParameters
netList minimalSetEquations

FBR = FB[options R,Join=>false,DegreeMap=> x-> 0];
curveIdeal = sub(sub(curveIdeal,FBR),substitutions);
firstSyzygies = sub(sub(firstSyzygies,FBR),substitutions);
secondSyzygies = sub(sub(secondSyzygies,FBR),substitutions);

-- generate random point
randomPoint = for p in gens F list p => random(KK) -- check values different from 0
randomPoint = randomPoint | (for p in freeParameters list p => random(KK))
randomCurve = sub( sub(curveIdeal,randomPoint) ,R)
randomCurveFirstSyzygies = sub( sub( firstSyzygies, randomPoint), R)
randomCurveSecondSyzygies = sub( sub( secondSyzygies, randomPoint), R)
-- check
(gens randomCurve)*randomCurveFirstSyzygies
randomCurveFirstSyzygies*randomCurveSecondSyzygies
hilbertPolynomial(randomCurve,Projective=>false)
decompose randomCurve
for I in oo list hilbertPolynomial(I,Projective=>false)
for t from -6 to 10 list hilbertFunction(t,coker transpose randomCurveSecondSyzygies)

